One Polynomial Field for Every Euler Step and the Flow: Polynomial Dynamics for P and PSPACE

We construct, for each deterministic Turing machine that halts on all inputs, one polynomial vector field with rational coefficients that performs the same logical computation at unit Euler step, at every smaller or variable step in $(0,1]$ with divergent sum, and along the flow. This unifies discrete-time and continuous-time computation by polynomial dynamics, which earlier characterizations treated separately. For a machine making $T$ transitions in space $H$, a logical scale $h=2^{-s}$ with $s=O(H)$ suffices, with physical time $O(s(T+s))$, drift disturbances up to $h^{2K}$ for a fixed exponent $K$, and $2Ks+3$ fractional bits at unit step. On a fixed compact domain, polynomial time and robust eventual decision characterize P and PSPACE, respectively, with polynomial scale thresholds and no supplied stabilization horizon in the space case. Without sign, floor or conditional primitives, margin amplification at bounded speed, overlapping polynomial gates and interval-product estimates give the common realization, from which we derive shared logical traces, fixed-field PSPACE-complete prediction and a robust safety family with polynomial certificates common to all Euler steps and the flow.

==> anc/tests/README.md <==
# Exact local checks

Companion checks for the manuscript *One Polynomial Field for Every Euler Step and
the Flow: Polynomial Dynamics for P and PSPACE* (Olivier Bournez). The manuscript
refers to this directory in its section on local algebraic verification and in its
supplementary appendix on certificates. The directory is self-contained: it needs
Python 3 (3.8 or later) and its standard library only, no third-party package, and
no other file of the project.

To run all the checks in order (stops at the first failure):

```sh
sh tests/run_all.sh
```

To build a self-contained archive of this directory, for instance to put it online:

```sh
sh tests/package.sh            # writes STOC2027-checks-YYYYMMDD.zip in the current directory
```

The seven checks can also be run one by one, from the project root:

```sh
python3 tests/verify_certificates.py
python3 tests/check_discrete_regressions.py
python3 tests/check_policy_certificate.py
python3 tests/check_branching_certificate.py
python3 tests/check_global_certificate_constraints.py
python3 tests/check_coupled_quartic_rejection.py
python3 tests/check_clock_switching.py
```

The first command recomputes 30 local algebraic obligations with rational
arithmetic, including Bernstein coefficients, polynomial factorizations, and
exponent inequalities. The second checks finite reader, stack, and matrix-product
cases. The invocation in the latter script's historical docstring uses an older
filename; the command above is the current one.

The first two scripts are preserved verbatim from the reference package. They check local
inequalities and finite examples. They do not verify the clock induction, the
cycle invariant, the common scale threshold, the compiler theorem, or the
complexity and application results. Those require mathematical review of the
written proofs. Run Python without `-O`, since the checkers use assertions.

The third script checks the explicit clocked policy-evaluation certificate:
positive semidefiniteness by all rational principal minors, and scalar clock,
gate, noise, and initialization inequalities by Bernstein coefficients on the
whole interval `0 <= epsilon <= 1/16`. It also checks the fixed-point formula and
the output-comparison margin. It does not expand the high-degree certificate,
verify the convexity or Euler-limit arguments, or constitute independent
validation of the full proposition.

The fourth script checks the branching controller's quartic identity, strict
affine interval inclusions, robustness margins, and two-cycle constants. It also
checks the clock extinction inequalities over their complete intervals, using
the rational Bernstein helper from the third script. These checks concern the
source certificate and local algebra of the nonconvexity obstruction. They do
not turn the section certificate into a polynomial invariant at every micro-step,
and do not verify the cycle induction or continuous-time limit.

The fifth script checks the four stalled-clock identities symbolically in
epsilon and the vanishing gates used in the clock/data product obstruction.
It also rejects a concrete candidate: the quartic phase-radius shell
`(q-1/4)(q-2)`, with `q=(p0-p2)^2+(p1-p3)^2`. A rational clock state inside
that shell leaves it in one unforced unit step, uniformly for
`0 < epsilon <= 1/16`; nine Bernstein interval checks support this calculation.
The rejected shell is a search diagnostic, not a proposed theorem about all
quartics. The script neither constructs a full-state certificate nor verifies
the coefficient lower bound or the compactness arguments in the article.

The sixth script rejects one recorded quartic family with clock/data coupling
and coefficients rational in epsilon, of the form `a/epsilon+b+epsilon*c`.
At its fixed rational witness it bounds `epsilon*V` strictly below zero for
every `0 < epsilon <= 2^-32`. Yet one unforced unit update of the unchanged
shadow equation gives `Ys=6553109/33554432 < 1/5`. The exact coefficient fixture
is `famille-rejetee.json` in this directory (a copy of the record of the
exploratory numerical search, which is not part of this package and is not
needed by any check). This is a rejection of that family,
not a lower bound on degree or a counterexample from the prescribed initial set.

The seventh script checks the rational margins used in the revised clock
switching proof and the intrinsic-section drift bound. Positive Taylor sums
give rigorous bounds on the exponential decay terms. It checks the four stage
budgets, including one grid overshoot per stage, and exhibits a grid on which
the reset cannot start exactly at elapsed time 12. It does not verify the
first-exit induction, the dependence of the smallness threshold on the chosen
constants, or the continuous-limit argument.


==> anc/tests/check_branching_certificate.py <==
#!/usr/bin/env python3
"""Exact local checks for the unchanged compiled branching controller.

The finite endpoint checks cover complete affine intervals. The clock extinction
inequalities use exact Bernstein coefficients on complete intervals. This is not
a verification of the cycle theorem or of the continuous-time limit.
"""
from fractions import Fraction as F

import check_policy_certificate as algebra


def evaluate(coefficients, x):
    return sum(a*x**i for i, a in enumerate(coefficients))


def main():
    square = (F(1, 4), F(-1), F(1))  # (Y-1/2)^2
    factor1 = algebra.add(algebra.scale(square, 144), (F(-1),))
    factor2 = algebra.add(algebra.scale(square, 16), (F(-1),))
    quartic = algebra.mul(factor1, factor2)
    assert quartic == (F(105), F(-992), F(3296), F(-4608), F(2304))
    low = (F(1, 4), F(5, 12))
    high = (F(7, 12), F(3, 4))
    for endpoint in low + high:
        assert evaluate(quartic, endpoint) == 0
    assert evaluate(quartic, F(1, 2)) == 1

    defect, margin = F(1, 48), F(1, 24)
    images = []
    for region, intercept, target in ((low, F(1, 2), high),
                                      (high, F(0), low)):
        image = tuple(x/2 + intercept for x in region)
        assert image[0]-target[0] == margin
        assert target[1]-image[1] == margin
        noisy = (image[0]-defect, image[1]+defect)
        assert noisy[0]-target[0] == defect
        assert target[1]-noisy[1] == defect
        images.append(noisy)
    assert images == [(F(29, 48), F(35, 48)), (F(13, 48), F(19, 48))]

    q_range = (F(25, 2304), F(121, 2304))
    for interval in images:
        assert sorted((x-F(1, 2))**2 for x in interval) == list(q_range)
    q_polynomial = (F(1), F(-160), F(2304))
    # This quadratic is convex; its maximum over the interval is at an endpoint.
    assert q_polynomial[2] > 0
    endpoint_values = tuple(evaluate(q_polynomial, x) for x in q_range)
    assert endpoint_values == (F(-119, 256), F(-805, 768))
    assert max(endpoint_values) == F(-119, 256)

    safety = (low[0]-defect, high[1]+defect)
    assert safety == (F(11, 48), F(37, 48))
    assert safety[0]-F(1, 5) == F(4, 5)-safety[1] == F(7, 240)
    assert (F(1, 12)-F(1, 64))/4 == F(13, 768) >= F(1, 64)
    assert F(1, 3)/2 + F(1, 2) == F(2, 3)
    assert F(2, 3)/2 == F(1, 3)
    assert 1/(1-F(1, 2)) == 2  # Uniform section-error multiplier.

    # Bounds for every point of the clock extinction region, not sampled orbits.
    phase_bound, timer_bound = F(3, 10), F(1, 100)
    epsilon_bound, rate = F(1, 1000), F(91, 100)
    assert (1+F(3, 100))/4 < phase_bound
    a_factor = 1+timer_bound**2
    assert a_factor*phase_bound < F(1, 2)
    algebra.nonnegative((F(0), rate, -3*a_factor**2),
                        F(0), phase_bound)
    algebra.nonnegative((timer_bound-epsilon_bound, -2*phase_bound),
                        F(0), timer_bound)
    assert phase_bound/(1-rate) == F(10, 3)
    print("Passed: quartic identity and roots; two strict affine interval maps;")
    print("quartic, tube, and safety margins; two-cycle and error constants;")
    print("two Bernstein interval checks and the finite copy-mass bound.")
    print("Scope: local rational algebra, not independent validation of the proofs.")


if __name__ == "__main__":
    main()


==> anc/tests/check_clock_switching.py <==
#!/usr/bin/env python3
"""Exact local margins for the clock switching and intrinsic-section proofs.

Rational arithmetic and positive Taylor sums bound all constants used here.
These checks do not verify the first-exit induction, the compiler, or the
continuous-limit argument. Those obligations are in the written proofs.
"""
from fractions import Fraction as F
from math import ceil, factorial


def restore(x):
    return 3 * x * x - 2 * x * x * x


def exp_lower(x, degree=12):
    """For positive x, the positive Taylor sum is strictly below exp(x)."""
    assert x > 0
    return sum((x ** k / factorial(k) for k in range(degree + 1)), F(0))


def main():
    noise = F(1, 10000)
    checks = {}

    # Restoration is increasing up to 1, decreasing thereafter. These are
    # the endpoint margins on [719/1000, 1+10*noise], not sampled values.
    checks['switch_on_left_endpoint'] = restore(F(719, 1000)) > F(4, 5)
    checks['switch_on_right_endpoint'] = restore(1 + 10 * noise) > F(4, 5)
    checks['switch_on_after_noise'] = F(4, 5) - noise > F(79, 100)

    # The cubic p(1-p)(2p-1) is concave throughout [17/25,9/10].
    left, right = F(17, 25), F(9, 10)
    cubic = lambda p: p * (1 - p) * (2 * p - 1)
    checks['band_concavity'] = 6 - 12 * left < 0
    checks['band_minimum'] = cubic(left) == F(1224, 15625) > cubic(right) == F(9, 125)
    drift = F(9, 125) - F(3, 2000) - 4 * noise - 324 * noise ** 2
    checks['noisy_drift'] = drift == F(1752419, 25000000) > F(69, 1000) > F(1, 15)

    # Bounds use exp(-x) < 1 / exp_lower(x), never floating-point exp.
    checks['active_bit_before_switch'] = F(1, 10) / exp_lower(F(9, 8)) + F(1, 1000) < F(1, 25)
    checks['old_bit_after_twelve'] = 2 / exp_lower(F(9, 2)) + F(1, 100) < F(1, 10)
    checks['timer_growth_three_units'] = F(67, 50) ** 3 > 2
    stationary_deficit = F(41, 1000) / F(12, 25)
    checks['timer_saturation_ten_units'] = F(1, 2) / exp_lower(F(24, 5)) + stationary_deficit < F(1, 10)
    checks['source_after_saturation'] = F(24, 25) * F(9, 10) ** 2 > F(18, 25)
    checks['switch_on_three_units'] = F(79, 100) - (F(79, 100) + noise) / exp_lower(F(3)) > F(17, 25)
    checks['self_maintenance_four_units'] = 4 * F(69, 1000) > F(9, 10) - F(17, 25)
    checks['four_stage_duration'] = (3 + 1) + (10 + 1) + (3 + 1) + (4 + 1) == 24 < 32

    # Concrete regression: the first grid point after t=12 need not be 12.
    step = F(7, 10)
    grid_reset = ceil(F(12) / step) * step
    checks['reset_needs_grid_overshoot'] = grid_reset == F(63, 5) > 12 and grid_reset <= 13

    # Once the old bit is low, its new forcing is bounded by the old one
    # throughout 0 <= S <= 1/100, since 7*S <= 7/100 < 2.
    checks['continue_old_bit_envelope'] = 7 * F(1, 100) < 2
    checks['entry_reset_exponents'] = F(3, 8) > F(1, 4) and 2 * F(4, 5) > 1 and F(37, 20) > F(1, 4)

    for name, passed in checks.items():
        assert passed, name
    print(f"All {len(checks)} exact clock-margin checks passed.")
    print("Scope: local algebra and finite stage budgets only; not a verification of the clock induction.")


if __name__ == '__main__':
    main()


==> anc/tests/check_coupled_quartic_rejection.py <==
#!/usr/bin/env python3
"""Exact rejection of ONE recorded rational-in-epsilon quartic family.

Not a general degree obstruction, and not a counterexample to the compiler:
the witness need not be reachable from the prescribed initialization.
Only the standard library is needed. Run without -O.
"""
import json
from fractions import Fraction as F
from pathlib import Path


def main():
    here = Path(__file__).resolve().parent
    source = here / "famille-rejetee.json"
    if not source.exists():  # fixture of the exploratory search, same content
        source = (here.parent / "prototype" / "certificat-global" /
                  "famille-rejetee.json")
    record = json.loads(source.read_text())
    assert record["coordinates"] == [
        "p0", "p1", "p2", "p3", "tau0", "tau1", "tau2", "tau3", "v",
        "Y-1/2", "Ys-1/2"]
    z = list(map(F, record["witness"]))
    cap = F(record["epsilon_upper_bound"])
    assert cap == F(1, 2**32)
    assert F(record["eta"]) == 1 and F(record["disturbance"]) == 0
    assert len(z) == 11 and 0 < cap < 1
    assert all(0 <= p <= 1 for p in z[:4])
    assert all(cap <= tau <= 1 for tau in z[4:8])
    assert abs(z[8]) <= 1 and all(abs(x) < F(3, 10) for x in z[9:])
    # Original (uncentered) state belongs to the specified ambient box.
    original = z[:9] + [z[9]+F(1, 2), z[10]+F(1, 2)]
    assert all(-2 < value < 3 for value in original)
    q = [F(0), F(0), F(0)]
    seen, mixed = set(), False
    for term in record["terms"]:
        powers = tuple(term["powers"])
        assert len(powers) == 11 and all(type(p) is int and p >= 0 for p in powers)
        assert sum(powers) <= 4 and sum(powers[8:]) % 2 == 0
        assert powers not in seen
        seen.add(powers)
        coefficients = list(map(F, term["q"]))
        assert len(coefficients) == 3
        mixed |= (any(powers[:8]) and any(powers[8:]) and any(coefficients))
        monomial = F(1)
        for value, power in zip(z, powers):
            monomial *= value**power
        for i in range(3):
            q[i] += coefficients[i]*monomial
    assert len(seen) == 780 and mixed
    # For EVERY 0<eps<=cap: eps*V_eps(z)=q0+eps*q1+eps^2*q2 < 0.
    # This is an exact rational majorant, not a scale sampling argument.
    upper = q[0]+cap*abs(q[1])+cap**2*abs(q[2])
    assert upper < 0
    p1, v, x, w = z[1], z[8], z[9], z[10]
    # The unchanged shadow unit update is independent of epsilon.
    next_shadow = F(1, 2)+w+p1*(x/2-v/4-w)
    assert next_shadow == F(6553109, 33554432) < F(1, 5)
    print("Exact uniform rejection for 0 < epsilon <= 2^-32:")
    print("V_epsilon(witness) < 0, but one unforced unit step gives")
    print("Ys = 6553109/33554432 < 1/5.")
    print("Only the recorded family is rejected; no general impossibility follows.")


if __name__ == "__main__":
    main()


==> anc/tests/check_discrete_regressions.py <==
#!/usr/bin/env python3
"""Exact checks of algebra and finite test cases used in the proof revision.

No floating point or external package is used. These checks certify the listed
identities and rational examples, not the complete clock/cycle theorem.
Run: python3 check_exact_claims.py
"""
from fractions import Fraction as F
from itertools import product
import json


def rho(x: F) -> F:
    return 3*x*x - 2*x*x*x


def matmul(a, b):
    return tuple(tuple(sum((a[i][k]*b[k][j] for k in range(2)), F(0))
                       for j in range(2)) for i in range(2))


def norm(a):
    return max(sum(map(abs, row)) for row in a)


def main() -> None:
    certificates = {
        'high_barrier_9_over_10': rho(F(9,10)*F(19,20))-F(9,10),
        'low_barrier_1_over_10': F(1,10)-rho(F(1,10)+F(9,10)/16),
        'high_barrier_24_over_25': rho(F(24,25)*(1-F(17,25)**8))-F(24,25),
        'erasure_corrected_slack': F(121,200)-rho(F(57,100)),
        'old_erasure_rounding_error': rho(F(57,100))-F(6043,10000),
        'early_cut_exponent_slack': 4*(1-F(7,8))-F(1,4),
        'late_cut_exponent_slack': F(3,8)*F(7,8)-F(1,4),
        'purification_exponent_slack': F(7,24)-F(3,256)-F(1,4),
        'scalar_timer_lower_box_slack_at_eps_2m10':
            F(1,2)-F(9,4)*F(1,1024),
    }
    assert all(x > 0 for x in certificates.values())
    # The cutoff needed to light the next bit while retaining the active one.
    assert F(24,25)*F(9,10)**2 > F(18,25)
    assert rho(F(719,1000)) > F(4,5)
    # Min p(1-p)(2p-1) on [.68,.9]: derivative has one maximum,
    # so its minimum is at an endpoint. Values are strictly above .071.
    assert min(p*(1-p)*(2*p-1) for p in (F(17,25),F(9,10))) == F(9,125)

    reader_cases = 0
    reader_updates = 0
    for s in range(4, 13):
        h = F(1, 2**s)
        for x in range(2**(s-1)):
            y, omega = x*h, F(1,4)
            bits = []
            while omega >= h:
                bit = int(y >= omega)
                test = y-omega+h/4
                assert int(test > 0) == bit
                assert abs(test) >= h/4
                assert omega-F(3,4)*h >= h/4
                bits.append(bit)
                y -= bit*omega
                omega /= 2
                reader_updates += 1
            assert (y, omega) == (0,h/2)
            assert y-omega+h/2 == 0  # Actual defect of the old affine test.
            assert y-omega+h/4 == -h/4
            assert omega-F(3,4)*h == -h/4
            assert sum(b*2**(len(bits)-1-j) for j,b in enumerate(bits)) == x
            reader_cases += 1

    stack_cases = 0
    for height in range(9):
        for digits in product((1,2), repeat=height):
            code = sum((F(d,4**(i+1)) for i,d in enumerate(digits)), F(0))
            if not digits:
                assert code == 0
            else:
                assert F(1,4) <= code < F(2,3)
                assert (code < F(11,24)) == (digits[0] == 1)
                assert abs(code-F(11,24)) >= F(1,24)
                assert abs(code-F(1,8)) >= F(1,8)
                rest = sum((F(d,4**(i+1)) for i,d in enumerate(digits[1:])), F(0))
                assert 4*code-digits[0] == rest
                assert (rest+digits[0])/4 == code
            stack_cases += 1

    matrix_cases = 0
    identity = ((F(1), F(0)), (F(0), F(1)))
    for length in range(9):
        for bits in product((0,1), repeat=length):
            reader = output = identity
            for b in bits:
                reader = matmul(((F(1),F(-b)),(F(0),F(1,2))),reader)
                output = matmul(((F(1),F(b)),(F(0),F(2))),output)
            reader_formula = ((F(1),-sum((F(b,2**j) for j,b in enumerate(bits)), F(0))),
                              (F(0),F(1,2**length)))
            output_formula = ((F(1),sum((F(b*2**j) for j,b in enumerate(bits)), F(0))),
                              (F(0),F(2**length)))
            assert reader == reader_formula and norm(reader) <= 3
            assert output == output_formula and norm(output) <= 2**length
            matrix_cases += 1

    result = {
        'status': 'all exact checks passed',
        'scope': 'listed algebraic certificates and finite cases only; not a formal proof of the manuscript',
        'positive_rational_certificates': {k: str(v) for k,v in certificates.items()},
        'reader_inputs': reader_cases,
        'reader_transitions': reader_updates,
        'finite_stack_words': stack_cases,
        'matrix_word_pairs': matrix_cases,
    }
    print(json.dumps(result, indent=2, ensure_ascii=False))


if __name__ == '__main__':
    main()


==> anc/tests/check_global_certificate_constraints.py <==
#!/usr/bin/env python3
"""Exact checks supporting the full-state certificate search.

The four stalled clocks are checked as polynomial identities in epsilon, not
at sampled scales. A separate rational interval calculation rejects a simple
quartic phase-radius shell. Neither calculation constructs a common certificate
or excludes general quartics. Run without -O, using only the standard library.
"""
from fractions import Fraction as F

import check_policy_certificate as algebra


ZERO, ONE, EPS = (F(0),), (F(1),), (F(0), F(1))


def power(p, n):
    out = ONE
    for _ in range(n):
        out = algebra.mul(out, p)
    return out


def difference(a, b):
    return algebra.add(a, algebra.scale(b, -1))


def equal(a, b):
    assert all(c == 0 for c in difference(a, b)), (a, b)


def clock_arguments(p, tau):
    out = []
    for i in range(4):
        activation = algebra.mul(p[(i-1) % 4], power(tau[(i-1) % 4], 2))
        clearing = power(p[(i+1) % 4], 8)
        out.append(algebra.add(
            p[i], algebra.mul(activation, difference(ONE, p[i])),
            algebra.scale(algebra.mul(clearing, p[i]), -1)))
    return out


def clock_unit_update(p, tau):
    arguments = clock_arguments(p, tau)
    next_p = [algebra.add(algebra.scale(power(a, 2), 3),
                          algebra.scale(power(a, 3), -2)) for a in arguments]
    next_tau = [algebra.add(
        algebra.mul(p[i], difference(algebra.scale(tau[i], 2), power(tau[i], 2))),
        algebra.mul(difference(ONE, p[i]), EPS)) for i in range(4)]
    return next_p, next_tau


def main():
    for active in range(4):
        p = [ONE if i == active else ZERO for i in range(4)]
        tau = [ZERO if i == active else EPS for i in range(4)]
        next_p, next_tau = clock_unit_update(p, tau)
        for before, after in zip(p+tau, next_p+next_tau):
            equal(before, after)
        # At least one register is completely ungated, so a disturbance there
        # produces a linear drift while the autonomous clock stays fixed.
        equal(p[3] if active != 3 else p[1], ZERO)

    p_initial = [ONE, ZERO, ZERO, ZERO]
    equal(p_initial[1], ZERO)
    equal(p_initial[3], ZERO)

    # Reject R(p)=(q(p)-1/4)(q(p)-2), q=(p0-p2)^2+(p1-p3)^2.
    # This is a genuine quartic nonconvex shell containing every one-hot clock.
    # The following point has q=229/400 but one update gives q<1/100.
    # All timers belong to [epsilon,1] for 0<epsilon<=1/16.
    p_values = (F(4, 5), F(3, 4), F(7, 10), F(0))
    p = [(v,) for v in p_values]
    tau = [EPS, (F(1, 3),), ONE, EPS]
    arguments = clock_arguments(p, tau)
    lo, hi = F(7, 10), F(3, 4)
    for a in arguments:
        algebra.nonnegative(difference(a, (lo,)))
        algebra.nonnegative(difference((hi,), a))
    # rho is increasing on the whole argument interval.
    algebra.nonnegative((F(0), F(6), F(-6)), lo, hi)
    rho = lambda x: 3*x*x-2*x*x*x
    span = rho(hi)-rho(lo)
    assert span == F(239, 4000)
    assert 2*span*span < F(1, 100) < F(1, 4)
    q = (p_values[0]-p_values[2])**2+(p_values[1]-p_values[3])**2
    assert q == F(229, 400)
    shell = lambda x: (x-F(1, 4))*(x-2)
    assert shell(q) < 0 and shell(F(1)) < 0
    # Since q_next is a sum of squares and is <1/100, both shell factors are
    # negative there. Hence R(p_next)>0 for every scale in the whole interval.

    print("Passed: four symbolic stalled-clock identities and zero-gate checks;")
    print("nine Bernstein interval checks rejecting the phase-radius quartic.")
    print("No global certificate constructed; no general quartic impossibility claimed.")


if __name__ == "__main__":
    main()


==> anc/tests/check_policy_certificate.py <==
#!/usr/bin/env python3
"""Exact algebraic checks for the explicit clocked policy-evaluation certificate.

Checks rational matrix inequalities and scalar inequalities on the whole interval
0 <= epsilon <= 1/16, using principal minors and Bernstein coefficients.
These checks do not replace the analytic proof of common invariance or Euler limits.
Run with Python 3, without -O. No external packages or floating point are used.
"""
from fractions import Fraction as F
from itertools import combinations, product
from math import comb


def matrix(rows):
    return tuple(tuple(F(x) for x in row) for row in rows)


def transpose(a):
    return tuple(zip(*a))


def multiply(a, b):
    return tuple(tuple(sum(x*y for x, y in zip(row, col))
                       for col in transpose(b)) for row in a)


def subtract(a, b):
    return tuple(tuple(x-y for x, y in zip(ar, br)) for ar, br in zip(a, b))


def scale_matrix(a, c):
    return tuple(tuple(c*x for x in row) for row in a)


def determinant(a):
    if not a:
        return F(1)
    return sum((-1)**j * a[0][j] * determinant(
        tuple(tuple(row[k] for k in range(len(a)) if k != j)
              for row in a[1:])) for j in range(len(a)))


def positive_semidefinite(a):
    assert a == transpose(a)
    for size in range(1, len(a)+1):
        for indices in combinations(range(len(a)), size):
            minor = tuple(tuple(a[i][j] for j in indices) for i in indices)
            assert determinant(minor) >= 0, (indices, minor)


# Univariate polynomials, in increasing powers of epsilon.
def add(*polys):
    return tuple(sum(p[k] if k < len(p) else F(0) for p in polys)
                 for k in range(max(map(len, polys))))


def scale(p, c):
    return tuple(c*x for x in p)


def mul(a, b):
    out = [F(0)]*(len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            out[i+j] += x*y
    return tuple(out)


scalar_checks = 0


def nonnegative(p, lo=F(0), hi=F(1, 16)):
    """Power-to-Bernstein conversion after epsilon = lo + (hi-lo)*t."""
    global scalar_checks
    n = len(p)-1
    power = [sum(p[j]*comb(j, k)*lo**(j-k)*(hi-lo)**k
                 for j in range(k, n+1)) for k in range(n+1)]
    bernstein = [sum(power[j]*F(comb(k, j), comb(n, j))
                     for j in range(k+1)) for k in range(n+1)]
    assert min(bernstein) >= 0, (p, lo, hi, bernstein)
    scalar_checks += 1


def main():
    identity = matrix([[1, 0, 0, 0], [0, 1, 0, 0],
                       [0, 0, 1, 0], [0, 0, 0, 1]])
    h = matrix([[1, 0, -1, 0], [0, 1, 0, -1],
                [-1, 0, 3, -1], [0, -1, -1, 3]])
    load = matrix([[1, 0, 0, 0], [0, 1, 0, 0],
                   [F(3, 8), F(1, 8), 0, 0],
                   [F(1, 8), F(3, 8), 0, 0]])
    copy = matrix([[0, 0, 1, 0], [0, 0, 0, 1],
                   [0, 0, 1, 0], [0, 0, 0, 1]])
    simultaneous = copy[:2] + load[2:]
    matrix_obligations = [
        h,
        subtract(scale_matrix(identity, 5), h),
        subtract(h, matrix([[F(1, 2), 0, 0, 0], [0, F(1, 2), 0, 0],
                            [0, 0, 0, 0], [0, 0, 0, 0]])),
        subtract(h, matrix([[0, 0, 0, 0], [0, 0, 0, 0],
                            [0, 0, 1, 0], [0, 0, 0, 1]])),
    ]
    for operation, factor in ((load, 1), (copy, 1), (simultaneous, F(1, 2))):
        matrix_obligations.append(subtract(
            scale_matrix(h, factor),
            multiply(transpose(operation), multiply(h, operation))))
    for obligation in matrix_obligations:
        positive_semidefinite(obligation)
    assert determinant(h) > 0
    m = matrix([[F(3, 8), F(1, 8)], [F(1, 8), F(3, 8)]])
    i2 = matrix([[1, 0], [0, 1]])
    inverse = matrix([[F(5, 3), F(1, 3)], [F(1, 3), F(5, 3)]])
    assert multiply(subtract(i2, m), inverse) == i2

    one, eps = (F(1),), (F(0), F(1))
    q = mul(eps, eps)
    delta = scale(mul(eps, q), F(1, 4096))
    lam = scale(q, F(1, 16))
    # Bounds for clock a_i, using every vertex of its relaxed rectangular domain.
    for p, s, c in product((scale(q, -1), add(one, q)),
                           (scale(q, -2), add(one, scale(q, 9))),
                           ((F(0),), add(one, scale(q, 9)))):
        a = add(mul(p, add(one, scale(s, -1), scale(c, -1))), s)
        nonnegative(add(a, scale(q, 11)))
        nonnegative(add(one, scale(q, 11), scale(a, -1)))
    # The cubic restoration stays in [0,1] on [-1/2,3/2].
    rho = (F(0), F(0), F(3), F(-2))
    for lo, hi in ((F(-1, 2), F(0)), (F(0), F(1)), (F(1), F(3, 2))):
        nonnegative(rho, lo, hi)
        nonnegative(add(one, scale(rho, -1)), lo, hi)
    # Timer unit update, affine in p and in u = 2*tau-tau^2.
    for p, u in product((scale(q, -1), add(one, q)),
                         (add(eps, scale(q, F(-1, 4))), one)):
        timer = add(eps, mul(p, add(u, scale(eps, -1))))
        nonnegative(add(timer, scale(eps, -1), q))
        nonnegative(add(one, q, scale(timer, -1)))
    obligations = [
        add(q, scale(mul(q, q), -247)),  # (1+q)^8 <= 1+9q
        add(q, scale(mul(q, q), -7)),    # upper bound for S_i
        add(q, scale(mul(q, q), -6), scale(mul(mul(q, q), q), -9)),
        add((F(1, 2),), scale(q, -11)),
        add(one, scale(mul(q, q), -9), scale(eps, -1), scale(q, F(1, 4))),
        add(scale(eps, F(1, 2)), scale(q, -2), scale(delta, -1)),
        add(q, scale(delta, -1)),
        add(scale(q, F(1, 2)), scale(mul(q, q), -1), scale(delta, -1)),
        add((F(1, 2),), scale(q, F(-3, 2)), scale(eps, F(1, 4))),
        add(scale(eps, F(1, 2)), scale(q, -1), scale(mul(eps, q), 2)),
        add(scale(mul(lam, lam), F(1, 32)), scale(mul(delta, delta), -100)),
        add((F(1, 16),), scale(mul(delta, delta), -720),
            scale(lam, F(-1, 32))),
        add(scale(q, F(1, 32**2)), scale(q, F(-50, 256**2))),
    ]
    for obligation in obligations:
        nonnegative(obligation)
    assert 2*(F(1, 64)+F(5, 4096))**2 < F(1, 32)**2
    assert F(1, 12)-2*F(1, 32) == F(1, 48)
    print(f"Passed: {len(matrix_obligations)} rational PSD checks, "
          f"{scalar_checks} interval Bernstein checks, "
          "fixed-point identity and output-margin arithmetic.")
    print("Scope: local algebra only; not an independent proof of the theorem.")


if __name__ == "__main__":
    main()


==> anc/tests/famille-rejetee.json <==
{
  "status": "REJECTED family, not a certificate; no impossibility claim for other polynomials.",
  "formula": "V_epsilon(Z) = Q_0(Z)/epsilon + Q_1(Z) + epsilon*Q_2(Z)",
  "coordinates": ["p0", "p1", "p2", "p3", "tau0", "tau1", "tau2", "tau3", "v", "Y-1/2", "Ys-1/2"],
  "sampling_scales": ["1/256", "1/4096", "1/65536"],
  "rationalization": "Each per-scale floating coefficient rounded to 8 decimal places, then Q=epsilon*V interpolated exactly. Rounded samples have not been recertified.",
  "epsilon_upper_bound": "1/4294967296",
  "eta": "1",
  "disturbance": "0",
  "witness": ["20287/32768", "5053/8192", "28295/65536", "2323/65536", "59333/65536", "41279/65536", "10779/16384", "56547/65536", "7475/8192", "-4689/16384", "-1619/8192"],
  "terms": [
    {"powers":[0,0,0,0,0,0,0,0,0,0,0],"q":["13852239409683/10880000000000","-97582432210773/2500000000","2547481394974208/166015625"]},
    {"powers":[1,0,0,0,0,0,0,0,0,0,0],"q":["-151935638259983/97920000000000","684281140578773/22500000000","-34985746720548608/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,0,0,0,0],"q":["-67670959000573/32640000000000","1554562243736743/7500000000","-16215004888561408/498046875"]},
    {"powers":[0,0,1,0,0,0,0,0,0,0,0],"q":["-23376588506649/10880000000000","79873304753959/937500000","-12891288318717952/498046875"]},
    {"powers":[0,0,0,1,0,0,0,0,0,0,0],"q":["-68561925389711/48960000000000","3407424641169637/22500000000","-31574266820991232/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,0,0,0,0],"q":["-202035215833/68000000000","-4839429137237/100000000","-478543326471424/33203125"]},
    {"powers":[0,0,0,0,0,1,0,0,0,0,0],"q":["-49412133097501/10880000000000","102049171710391/2500000000","-2301699658839296/166015625"]},
    {"powers":[0,0,0,0,0,0,1,0,0,0,0],"q":["-7341805931671/4896000000000","-216212352215471/4500000000","7367888291219456/298828125"]},
    {"powers":[0,0,0,0,0,0,0,1,0,0,0],"q":["-23288244963907/32640000000000","-23708903945423/7500000000","-12216979436081152/498046875"]},
    {"powers":[2,0,0,0,0,0,0,0,0,0,0],"q":["5010172026499/9792000000000","-1447489236931/900000000","-527116000699648/298828125"]},
    {"powers":[1,1,0,0,0,0,0,0,0,0,0],"q":["72662281077313/16320000000000","-464624755771731/1250000000","45234370391873536/498046875"]},
    {"powers":[1,0,1,0,0,0,0,0,0,0,0],"q":["2379540781127/3060000000000","2354774564193973/11250000000","-67117432838487296/1494140625"]},
    {"powers":[1,0,0,1,0,0,0,0,0,0,0],"q":["711481485201899/97920000000000","-4748803714883219/22500000000","95697857868141824/1494140625"]},
    {"powers":[1,0,0,0,1,0,0,0,0,0,0],"q":["52420895741873/97920000000000","-51024071157289/11250000000","63697494939984128/1494140625"]},
    {"powers":[1,0,0,0,0,1,0,0,0,0,0],"q":["-81073389478349/48960000000000","1598611909042633/22500000000","-95327938912607488/1494140625"]},
    {"powers":[1,0,0,0,0,0,1,0,0,0,0],"q":["-40609038946253/48960000000000","4790938542151/1406250000","7033868215664384/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,1,0,0,0],"q":["-18265673725061/5440000000000","-23352947241493/937500000","2708826752817664/498046875"]},
    {"powers":[0,2,0,0,0,0,0,0,0,0,0],"q":["18484510380227/9792000000000","-512325989939291/2250000000","2364356311989248/59765625"]},
    {"powers":[0,1,1,0,0,0,0,0,0,0,0],"q":["-2956968501881/2720000000000","118591313918267/7500000000","12161398869387008/498046875"]},
    {"powers":[0,1,0,1,0,0,0,0,0,0,0],"q":["137883153161761/48960000000000","-6035167144712537/22500000000","21879775568556032/1494140625"]},
    {"powers":[0,1,0,0,1,0,0,0,0,0,0],"q":["4961638363721/3264000000000","-161539541130389/1500000000","-937679893837568/33203125"]},
    {"powers":[0,1,0,0,0,1,0,0,0,0,0],"q":["-17557343871409/97920000000000","-194046563356477/2812500000","8736408125824256/1494140625"]},
    {"powers":[0,1,0,0,0,0,1,0,0,0,0],"q":["-9133626881353/97920000000000","3660611275206673/22500000000","-63146681399788288/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,0,0,0],"q":["-150799211363/255000000000","-190725207414073/3750000000","-1253648007503104/498046875"]},
    {"powers":[0,0,2,0,0,0,0,0,0,0,0],"q":["58146277729997/16320000000000","-203764678791789/1250000000","16006878650403584/498046875"]},
    {"powers":[0,0,1,1,0,0,0,0,0,0,0],"q":["307162440033091/97920000000000","-985814374361581/22500000000","30162174255790336/1494140625"]},
    {"powers":[0,0,1,0,1,0,0,0,0,0,0],"q":["35713005353177/19584000000000","-754943237637677/4500000000","6767701891169792/298828125"]},
    {"powers":[0,0,1,0,0,1,0,0,0,0,0],"q":["59611003695011/10880000000000","-908580756723383/7500000000","19069493732297728/498046875"]},
    {"powers":[0,0,1,0,0,0,1,0,0,0,0],"q":["1938658619673/2176000000000","-67850174588371/500000000","388542081453824/33203125"]},
    {"powers":[0,0,1,0,0,0,0,1,0,0,0],"q":["-146592765473857/32640000000000","72170722133893/1875000000","24269196387454208/498046875"]},
    {"powers":[0,0,0,2,0,0,0,0,0,0,0],"q":["-98489076010859/97920000000000","-321249006278477/2812500000","-13056524253177344/1494140625"]},
    {"powers":[0,0,0,1,1,0,0,0,0,0,0],"q":["-10873694627191/16320000000000","-11019263868047/1875000000","1433379481490176/166015625"]},
    {"powers":[0,0,0,1,0,1,0,0,0,0,0],"q":["-92568760061/217600000000","31338968526419/375000000","1367734114850048/99609375"]},
    {"powers":[0,0,0,1,0,0,1,0,0,0,0],"q":["349588272657259/97920000000000","-1455165094934809/22500000000","-29886117860377856/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,1,0,0,0],"q":["43303021291691/19584000000000","-10283504769793/35156250","15031246760940032/298828125"]},
    {"powers":[0,0,0,0,2,0,0,0,0,0,0],"q":["849146253667/489600000000","432581826541541/4500000000","844072132292608/298828125"]},
    {"powers":[0,0,0,0,1,1,0,0,0,0,0],"q":["302995009376227/97920000000000","-253433167834349/2812500000","59008127731155712/1494140625"]},
    {"powers":[0,0,0,0,1,0,1,0,0,0,0],"q":["471658120626119/97920000000000","-2829037616850329/22500000000","60384489259437824/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,1,0,0,0],"q":["102159540342307/32640000000000","88447387367677/1875000000","7919948667564544/166015625"]},
    {"powers":[0,0,0,0,0,2,0,0,0,0,0],"q":["29371879074259/19584000000000","959197122983219/4500000000","-26560286463575552/298828125"]},
    {"powers":[0,0,0,0,0,1,1,0,0,0,0],"q":["146984288192081/32640000000000","-72755109416819/1875000000","13585295425742336/498046875"]},
    {"powers":[0,0,0,0,0,1,0,1,0,0,0],"q":["246247641494179/32640000000000","-330081040442499/1250000000","36423989339366144/498046875"]},
    {"powers":[0,0,0,0,0,0,2,0,0,0,0],"q":["90822213120569/32640000000000","-7138054127209/468750000","-2745469705880832/166015625"]},
    {"powers":[0,0,0,0,0,0,1,1,0,0,0],"q":["-18083203128251/97920000000000","11004890272627/2812500000","-4063571230148096/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,2,0,0,0],"q":["-1368307842767/1020000000000","602069511466833/2500000000","-9225933314872064/498046875"]},
    {"powers":[0,0,0,0,0,0,0,0,2,0,0],"q":["-73597280868659/48960000000000","393770044826189/11250000000","-8551414171575808/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,1,1,0],"q":["96401034845837/97920000000000","-196652208518717/1406250000","26996600199936512/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,1,0,1],"q":["56693525875433/97920000000000","133770868567139/2812500000","-245468844070912/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,0,2,0],"q":["-2066290376821/3060000000000","2280130827189541/11250000000","29944385608304128/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,0,1,1],"q":["-105380953474531/24480000000000","-4034480216897561/22500000000","-35283963164683264/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,0,0,2],"q":["20752414958363/16320000000000","243529433992171/1875000000","6677552665746432/166015625"]},
    {"powers":[3,0,0,0,0,0,0,0,0,0,0],"q":["-3235267848539/9792000000000","-40718187978257/4500000000","3797721057631232/298828125"]},
    {"powers":[2,1,0,0,0,0,0,0,0,0,0],"q":["-461892234048823/97920000000000","1512552502285027/5625000000","-135721366289490688/1494140625"]},
    {"powers":[2,0,1,0,0,0,0,0,0,0,0],"q":["70497343869587/48960000000000","-3760375052425097/11250000000","88220877255591424/1494140625"]},
    {"powers":[2,0,0,1,0,0,0,0,0,0,0],"q":["-190257213076139/97920000000000","-20472108159889/351562500","-24380552674997504/1494140625"]},
    {"powers":[2,0,0,0,1,0,0,0,0,0,0],"q":["-722949759343/612000000000","67399055918123/4500000000","-2246862948229888/59765625"]},
    {"powers":[2,0,0,0,0,1,0,0,0,0,0],"q":["11100595914049/2176000000000","-41505424624307/375000000","3194050507231744/99609375"]},
    {"powers":[2,0,0,0,0,0,1,0,0,0,0],"q":["47219450163787/48960000000000","-534039357211229/22500000000","71089478211225344/1494140625"]},
    {"powers":[2,0,0,0,0,0,0,1,0,0,0],"q":["234071010685129/97920000000000","1152905026830071/22500000000","2313615788107264/1494140625"]},
    {"powers":[1,2,0,0,0,0,0,0,0,0,0],"q":["-202676841667837/97920000000000","2261224855187651/11250000000","-51859376624515072/1494140625"]},
    {"powers":[1,1,1,0,0,0,0,0,0,0,0],"q":["-22616856275557/24480000000000","698437972813769/11250000000","-65186561134547968/1494140625"]},
    {"powers":[1,1,0,1,0,0,0,0,0,0,0],"q":["-446608013470519/97920000000000","1445455297953541/5625000000","-122449465293382144/1494140625"]},
    {"powers":[1,1,0,0,1,0,0,0,0,0,0],"q":["-55324632035509/97920000000000","2728474237171309/22500000000","10774587403513856/1494140625"]},
    {"powers":[1,1,0,0,0,1,0,0,0,0,0],"q":["8463690370739/5760000000000","-51464424523957/5625000000","1309454605873664/87890625"]},
    {"powers":[1,1,0,0,0,0,1,0,0,0,0],"q":["71933427795497/97920000000000","-256192947779551/11250000000","-21442683616127488/1494140625"]},
    {"powers":[1,1,0,0,0,0,0,1,0,0,0],"q":["-9097127759033/10880000000000","486747883762859/7500000000","3740123099319296/498046875"]},
    {"powers":[1,0,2,0,0,0,0,0,0,0,0],"q":["-11833323469339/10880000000000","-30589333571869/234375000","22729341794441728/498046875"]},
    {"powers":[1,0,1,1,0,0,0,0,0,0,0],"q":["-128341151344031/97920000000000","-1116783307986467/11250000000","-10358485008060416/1494140625"]},
    {"powers":[1,0,1,0,1,0,0,0,0,0,0],"q":["-2759689241467/4896000000000","9663838222681/70312500","-800590403547392/59765625"]},
    {"powers":[1,0,1,0,0,1,0,0,0,0,0],"q":["-5858738007679/4080000000000","-18493012211843/1250000000","22132079973095168/498046875"]},
    {"powers":[1,0,1,0,0,0,1,0,0,0,0],"q":["59975486605919/48960000000000","-3708690662056813/22500000000","36445876099191808/1494140625"]},
    {"powers":[1,0,1,0,0,0,0,1,0,0,0],"q":["1284463387761/2720000000000","244721752385763/1250000000","-2676002374132736/166015625"]},
    {"powers":[1,0,0,2,0,0,0,0,0,0,0],"q":["-45935842863743/12240000000000","1904122576857919/22500000000","-8056785833941504/1494140625"]},
    {"powers":[1,0,0,1,1,0,0,0,0,0,0],"q":["-116413781674817/48960000000000","1512937407242059/22500000000","-32709363194834944/1494140625"]},
    {"powers":[1,0,0,1,0,1,0,0,0,0,0],"q":["53199247578173/97920000000000","-542387202992719/11250000000","7341757596290048/1494140625"]},
    {"powers":[1,0,0,1,0,0,1,0,0,0,0],"q":["-162054538632521/97920000000000","800684698862849/5625000000","-39645541951444736/1494140625"]},
    {"powers":[1,0,0,1,0,0,0,1,0,0,0],"q":["75345523113599/97920000000000","2537788261749293/11250000000","-49035063149614336/1494140625"]},
    {"powers":[1,0,0,0,2,0,0,0,0,0,0],"q":["-5595827963881/48960000000000","-59564007998711/2812500000","-33339850945582592/1494140625"]},
    {"powers":[1,0,0,0,1,1,0,0,0,0,0],"q":["232883610346181/97920000000000","-30817638918869/351562500","36059385848911616/1494140625"]},
    {"powers":[1,0,0,0,1,0,1,0,0,0,0],"q":["6654107331937/3916800000000","43975095799637/562500000","-4534050615004672/298828125"]},
    {"powers":[1,0,0,0,1,0,0,1,0,0,0],"q":["-609206232907/12240000000000","-142810616215009/1406250000","5523902354370304/1494140625"]},
    {"powers":[1,0,0,0,0,2,0,0,0,0,0],"q":["56706931321087/24480000000000","-2630072100306103/22500000000","83866188774339328/1494140625"]},
    {"powers":[1,0,0,0,0,1,1,0,0,0,0],"q":["1433436929327/4080000000000","-102253870197823/625000000","16962685244619776/498046875"]},
    {"powers":[1,0,0,0,0,1,0,1,0,0,0],"q":["-51676424626873/9792000000000","84540875187911/281250000","-4418021690529536/298828125"]},
    {"powers":[1,0,0,0,0,0,2,0,0,0,0],"q":["-25935156370117/48960000000000","-215417654081243/11250000000","-38290754341128704/1494140625"]},
    {"powers":[1,0,0,0,0,0,1,1,0,0,0],"q":["14852947739351/24480000000000","2310925958029891/22500000000","17837719268263424/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,2,0,0,0],"q":["24936481710903/5440000000000","-1467640365853513/7500000000","8280463657065728/498046875"]},
    {"powers":[1,0,0,0,0,0,0,0,2,0,0],"q":["835746572823/2176000000000","119083977852133/1500000000","-421304232557056/19921875"]},
    {"powers":[1,0,0,0,0,0,0,0,1,1,0],"q":["36954773885647/48960000000000","938712998590163/11250000000","-35054627381038336/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,0,1,0,1],"q":["-75866112592639/97920000000000","-58393977448237/2812500000","3651560752925696/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,0,0,2,0],"q":["3619237658733/1360000000000","-141026475064289/2500000000","1884850407373824/166015625"]},
    {"powers":[1,0,0,0,0,0,0,0,0,1,1],"q":["164504814707/60000000000","-777850568310329/3750000000","38041764534528/9765625"]},
    {"powers":[1,0,0,0,0,0,0,0,0,0,2],"q":["-6160221000977/10880000000000","56748835756407/2500000000","-10347039411336192/166015625"]},
    {"powers":[0,3,0,0,0,0,0,0,0,0,0],"q":["4493903706689/3916800000000","373854583451033/4500000000","-10468952009271296/298828125"]},
    {"powers":[0,2,1,0,0,0,0,0,0,0,0],"q":["-6347754639047/97920000000000","1051489100718091/11250000000","-51219940824246272/1494140625"]},
    {"powers":[0,2,0,1,0,0,0,0,0,0,0],"q":["-143425562615471/48960000000000","1953507643754861/11250000000","-3529719062808832/1494140625"]},
    {"powers":[0,2,0,0,1,0,0,0,0,0,0],"q":["-23392794164173/9792000000000","1128380501414213/4500000000","-1771874891723008/59765625"]},
    {"powers":[0,2,0,0,0,1,0,0,0,0,0],"q":["170229059574071/97920000000000","167137290257191/5625000000","53711969181737216/1494140625"]},
    {"powers":[0,2,0,0,0,0,1,0,0,0,0],"q":["-7809897912611/48960000000000","-2834516612585843/22500000000","45335295259920128/1494140625"]},
    {"powers":[0,2,0,0,0,0,0,1,0,0,0],"q":["76024363172383/48960000000000","-38749009009033/703125000","23373161746766336/1494140625"]},
    {"powers":[0,1,2,0,0,0,0,0,0,0,0],"q":["121783843249727/97920000000000","-4728603962237297/22500000000","57350420306185472/1494140625"]},
    {"powers":[0,1,1,1,0,0,0,0,0,0,0],"q":["-14052562189957/16320000000000","-56284098178793/3750000000","-89357124679424/498046875"]},
    {"powers":[0,1,1,0,1,0,0,0,0,0,0],"q":["69871303050599/24480000000000","201007524619/1406250000","35101409260391936/1494140625"]},
    {"powers":[0,1,1,0,0,1,0,0,0,0,0],"q":["-44158453082213/48960000000000","-752210864905627/11250000000","39309204254937344/1494140625"]},
    {"powers":[0,1,1,0,0,0,1,0,0,0,0],"q":["192037904100641/97920000000000","-575266391810591/22500000000","-11301418134214144/1494140625"]},
    {"powers":[0,1,1,0,0,0,0,1,0,0,0],"q":["142748347863991/48960000000000","325669437738397/5625000000","-33656752939548928/1494140625"]},
    {"powers":[0,1,0,2,0,0,0,0,0,0,0],"q":["60050275653257/24480000000000","315928373389927/22500000000","35085800217548288/1494140625"]},
    {"powers":[0,1,0,1,1,0,0,0,0,0,0],"q":["-17973440426353/24480000000000","1383538716039817/22500000000","8517960072366848/1494140625"]},
    {"powers":[0,1,0,1,0,1,0,0,0,0,0],"q":["291592402685879/48960000000000","-4169674088193539/11250000000","73901872235584768/1494140625"]},
    {"powers":[0,1,0,1,0,0,1,0,0,0,0],"q":["-116321462568553/97920000000000","1551877452747163/22500000000","42077177437586432/1494140625"]},
    {"powers":[0,1,0,1,0,0,0,1,0,0,0],"q":["-380618627690389/97920000000000","1214178885880891/5625000000","8127030745227776/1494140625"]},
    {"powers":[0,1,0,0,2,0,0,0,0,0,0],"q":["22906226346731/48960000000000","-1747335193249987/22500000000","33568861929812992/1494140625"]},
    {"powers":[0,1,0,0,1,1,0,0,0,0,0],"q":["-29207916879799/24480000000000","1974778804179511/22500000000","10920269574627584/1494140625"]},
    {"powers":[0,1,0,0,1,0,1,0,0,0,0],"q":["-23470170851473/19584000000000","50955417446831/900000000","15836505520464128/298828125"]},
    {"powers":[0,1,0,0,1,0,0,1,0,0,0],"q":["560888686933/816000000000","1957435558347/62500000","-139796808320768/3984375"]},
    {"powers":[0,1,0,0,0,2,0,0,0,0,0],"q":["-592564496477/97920000000000","1054667610564841/11250000000","25517364074545408/1494140625"]},
    {"powers":[0,1,0,0,0,1,1,0,0,0,0],"q":["-70431351043783/48960000000000","114780549040087/2812500000","-108027223523753216/1494140625"]},
    {"powers":[0,1,0,0,0,1,0,1,0,0,0],"q":["-2612910459631/1440000000000","2995413797269733/22500000000","-2416742528176384/87890625"]},
    {"powers":[0,1,0,0,0,0,2,0,0,0,0],"q":["-216856658223469/97920000000000","-3362451951608801/22500000000","32845324612065536/1494140625"]},
    {"powers":[0,1,0,0,0,0,1,1,0,0,0],"q":["3219346651759/816000000000","-19686038709493/750000000","815987059027456/19921875"]},
    {"powers":[0,1,0,0,0,0,0,2,0,0,0],"q":["87746347924001/48960000000000","-2693238699567817/22500000000","26496901987270912/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,0,2,0,0],"q":["16082474531027/24480000000000","173887206120007/22500000000","12649336811080448/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,0,1,1,0],"q":["-33044150012327/9792000000000","14873274258961/1125000000","1338366995384576/298828125"]},
    {"powers":[0,1,0,0,0,0,0,0,1,0,1],"q":["-1289386901543/2176000000000","2021436618597/62500000","-614321792826624/33203125"]},
    {"powers":[0,1,0,0,0,0,0,0,0,2,0],"q":["13678960012133/19584000000000","10131358356643/4500000000","1622558532605696/298828125"]},
    {"powers":[0,1,0,0,0,0,0,0,0,1,1],"q":["6428020243967/2880000000000","1696177630194787/22500000000","595055849826304/87890625"]},
    {"powers":[0,1,0,0,0,0,0,0,0,0,2],"q":["-16201318273493/4896000000000","-18854937779867/225000000","8550796234554112/298828125"]},
    {"powers":[0,0,3,0,0,0,0,0,0,0,0],"q":["-2589970078237/1020000000000","175632551420183/937500000","-6761662285549568/166015625"]},
    {"powers":[0,0,2,1,0,0,0,0,0,0,0],"q":["-97763774337101/32640000000000","-874086100451749/7500000000","-4506180979990016/498046875"]},
    {"powers":[0,0,2,0,1,0,0,0,0,0,0],"q":["-43070395013857/19584000000000","227615485813379/900000000","-9365236857315328/298828125"]},
    {"powers":[0,0,2,0,0,1,0,0,0,0,0],"q":["-69485494724513/19584000000000","279084405367909/2250000000","-3061792130075648/298828125"]},
    {"powers":[0,0,2,0,0,0,1,0,0,0,0],"q":["9908055236553/5440000000000","1046566000038467/7500000000","-7881876529330432/498046875"]},
    {"powers":[0,0,2,0,0,0,0,1,0,0,0],"q":["32823907225361/16320000000000","90274892008261/2500000000","-29795072296484608/498046875"]},
    {"powers":[0,0,1,2,0,0,0,0,0,0,0],"q":["-5772330761887/2880000000000","3594924884685343/22500000000","-713835497010944/87890625"]},
    {"powers":[0,0,1,1,1,0,0,0,0,0,0],"q":["13028701168981/9792000000000","-40151109835279/562500000","-1307299256109568/298828125"]},
    {"powers":[0,0,1,1,0,1,0,0,0,0,0],"q":["8375478432607/32640000000000","-4539793557381/625000000","-22136822938187008/498046875"]},
    {"powers":[0,0,1,1,0,0,1,0,0,0,0],"q":["-8431567420847/2448000000000","-47118989736947/450000000","79659045491456/298828125"]},
    {"powers":[0,0,1,1,0,0,0,1,0,0,0],"q":["460566521531507/97920000000000","863737372532519/11250000000","-9849560465705728/1494140625"]},
    {"powers":[0,0,1,0,2,0,0,0,0,0,0],"q":["-922633833441/544000000000","19310922522641/750000000","316235474046208/99609375"]},
    {"powers":[0,0,1,0,1,1,0,0,0,0,0],"q":["-40295620489117/10880000000000","27603303803697/156250000","-9296899565691392/166015625"]},
    {"powers":[0,0,1,0,1,0,1,0,0,0,0],"q":["82784664989539/97920000000000","-748952873701159/22500000000","-42820403602267136/1494140625"]},
    {"powers":[0,0,1,0,1,0,0,1,0,0,0],"q":["-6111448492141/97920000000000","-1069771083134561/5625000000","4937741229496064/1494140625"]},
    {"powers":[0,0,1,0,0,2,0,0,0,0,0],"q":["-18018851119031/24480000000000","311441623819417/11250000000","14455660907812096/1494140625"]},
    {"powers":[0,0,1,0,0,1,1,0,0,0,0],"q":["-92902266267307/32640000000000","1431606553825027/7500000000","-43190104272439552/498046875"]},
    {"powers":[0,0,1,0,0,1,0,1,0,0,0],"q":["-40533759333863/32640000000000","-294144404740511/3750000000","-11362192473586688/498046875"]},
    {"powers":[0,0,1,0,0,0,2,0,0,0,0],"q":["-47509996019623/16320000000000","2062648029860861/7500000000","6754753254697984/498046875"]},
    {"powers":[0,0,1,0,0,0,1,1,0,0,0],"q":["-114881465674517/24480000000000","4388663792820143/22500000000","-89644728175340288/1494140625"]},
    {"powers":[0,0,1,0,0,0,0,2,0,0,0],"q":["61247246650609/10880000000000","-843340452612521/3750000000","3807631991885312/498046875"]},
    {"powers":[0,0,1,0,0,0,0,0,2,0,0],"q":["1425558061811/510000000000","-43891739070059/468750000","15843331526918144/498046875"]},
    {"powers":[0,0,1,0,0,0,0,0,1,1,0],"q":["-64133497694867/32640000000000","492843323548631/3750000000","-6399149603157504/166015625"]},
    {"powers":[0,0,1,0,0,0,0,0,1,0,1],"q":["-918606200777/1958400000000","413832659201617/2250000000","-9316485517657088/298828125"]},
    {"powers":[0,0,1,0,0,0,0,0,0,2,0],"q":["11732122764019/19584000000000","44414211667031/4500000000","3491174882777344/298828125"]},
    {"powers":[0,0,1,0,0,0,0,0,0,1,1],"q":["215299478216641/48960000000000","-600649959333887/22500000000","38577805167683072/1494140625"]},
    {"powers":[0,0,1,0,0,0,0,0,0,0,2],"q":["-260940072761/97920000000","39917358301667/562500000","-11418240318260992/298828125"]},
    {"powers":[0,0,0,3,0,0,0,0,0,0,0],"q":["6973307458889/3916800000000","44112130547063/4500000000","3186376362041344/298828125"]},
    {"powers":[0,0,0,2,1,0,0,0,0,0,0],"q":["942460022981/1224000000000","-38332668528431/4500000000","1279427549398016/298828125"]},
    {"powers":[0,0,0,2,0,1,0,0,0,0,0],"q":["89707667183201/48960000000000","2980712430958703/22500000000","-39578512644528128/1494140625"]},
    {"powers":[0,0,0,2,0,0,1,0,0,0,0],"q":["-96880991986451/48960000000000","108732655287163/5625000000","21338211148506368/1494140625"]},
    {"powers":[0,0,0,2,0,0,0,1,0,0,0],"q":["-35596324447/153000000000","107924372231497/900000000","-2695046814823424/298828125"]},
    {"powers":[0,0,0,1,2,0,0,0,0,0,0],"q":["1611950645359/1152000000000","25816512237071/900000000","82110633826816/17578125"]},
    {"powers":[0,0,0,1,1,1,0,0,0,0,0],"q":["-13853574019459/10880000000000","-51780857134549/625000000","-3478103347421184/166015625"]},
    {"powers":[0,0,0,1,1,0,1,0,0,0,0],"q":["1306902393619/4896000000000","391406761198129/2250000000","-5612448925367552/298828125"]},
    {"powers":[0,0,0,1,1,0,0,1,0,0,0],"q":["-94796784980491/24480000000000","1547202368876477/11250000000","-54771377297365504/1494140625"]},
    {"powers":[0,0,0,1,0,2,0,0,0,0,0],"q":["-18874125873731/32640000000000","-314786184065047/3750000000","2178172996269568/166015625"]},
    {"powers":[0,0,0,1,0,1,1,0,0,0,0],"q":["-153734649069803/97920000000000","-457243742612047/22500000000","8926421077303552/1494140625"]},
    {"powers":[0,0,0,1,0,1,0,1,0,0,0],"q":["-2217843715843/3264000000000","-109467651358561/750000000","-156331530256384/6640625"]},
    {"powers":[0,0,0,1,0,0,2,0,0,0,0],"q":["-23598473011447/19584000000000","36909039437299/4500000000","-3076803734515456/298828125"]},
    {"powers":[0,0,0,1,0,0,1,1,0,0,0],"q":["-11518962967361/16320000000000","-42495015695511/2500000000","13789572163518208/498046875"]},
    {"powers":[0,0,0,1,0,0,0,2,0,0,0],"q":["-17210273489329/48960000000000","939279496246099/11250000000","-48087739645380608/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,0,2,0,0],"q":["-165638564239/12240000000000","-574101838718713/22500000000","49189430877553408/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,0,1,1,0],"q":["31092291337057/32640000000000","152852618676767/1875000000","-8515707050578688/498046875"]},
    {"powers":[0,0,0,1,0,0,0,0,1,0,1],"q":["-95652877570081/97920000000000","270106759984321/22500000000","12194048487693824/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,0,0,2,0],"q":["-2923356968341/2720000000000","198542581531787/1250000000","-473566216921344/166015625"]},
    {"powers":[0,0,0,1,0,0,0,0,0,1,1],"q":["-63269724492559/97920000000000","2537693215641077/11250000000","-30277301829616384/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,0,0,0,2],"q":["-14679526144159/10880000000000","152315029369319/2500000000","1032861510567936/166015625"]},
    {"powers":[0,0,0,0,3,0,0,0,0,0,0],"q":["131797783459/81600000000","-16473914066039/93750000","4020613792494848/99609375"]},
    {"powers":[0,0,0,0,2,1,0,0,0,0,0],"q":["-398766449894083/97920000000000","5933061489118993/22500000000","-77591337985320448/1494140625"]},
    {"powers":[0,0,0,0,2,0,1,0,0,0,0],"q":["-288004559225789/48960000000000","481250769932039/11250000000","-99415828055861248/1494140625"]},
    {"powers":[0,0,0,0,2,0,0,1,0,0,0],"q":["-232916781891697/97920000000000","2401939776097747/22500000000","-54762335599946752/1494140625"]},
    {"powers":[0,0,0,0,1,2,0,0,0,0,0],"q":["9355108686467/12240000000000","-8886955417787/175781250","43016097380248576/1494140625"]},
    {"powers":[0,0,0,0,1,1,1,0,0,0,0],"q":["-140403165474161/97920000000000","-1419268455396677/11250000000","-2660680293706496/1494140625"]},
    {"powers":[0,0,0,0,1,1,0,1,0,0,0],"q":["-78857208603331/48960000000000","297209284579637/22500000000","-112461662225000192/1494140625"]},
    {"powers":[0,0,0,0,1,0,2,0,0,0,0],"q":["-5046697778273/3264000000000","13508511565601/250000000","-3123295837339136/99609375"]},
    {"powers":[0,0,0,0,1,0,1,1,0,0,0],"q":["-10368009038843/4080000000000","163016211333761/1875000000","751040559570432/166015625"]},
    {"powers":[0,0,0,0,1,0,0,2,0,0,0],"q":["-1099717321069/1920000000000","-1038594948481177/7500000000","218970848612096/29296875"]},
    {"powers":[0,0,0,0,1,0,0,0,2,0,0],"q":["12192685845247/4896000000000","-4410856600897/1125000000","6212459955897088/298828125"]},
    {"powers":[0,0,0,0,1,0,0,0,1,1,0],"q":["-38556601248271/10880000000000","2009509704899693/7500000000","-29906021123853568/498046875"]},
    {"powers":[0,0,0,0,1,0,0,0,1,0,1],"q":["-60902762192057/48960000000000","270934938226621/5625000000","-7507473900408064/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,0,0,2,0],"q":["-43383687161/28800000000","-22029154336483/2250000000","-273025386366464/17578125"]},
    {"powers":[0,0,0,0,1,0,0,0,0,1,1],"q":["3976426356749/3060000000000","3089698854817397/22500000000","44406598894110208/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,0,0,0,2],"q":["119765521824151/97920000000000","99431840323387/11250000000","-11517241520912384/1494140625"]},
    {"powers":[0,0,0,0,0,3,0,0,0,0,0],"q":["-59457735143909/97920000000000","-2585307980952833/11250000000","116309039511936256/1494140625"]},
    {"powers":[0,0,0,0,0,2,1,0,0,0,0],"q":["-1626034895099/2448000000000","-54155448848779/900000000","6713823912326912/298828125"]},
    {"powers":[0,0,0,0,0,2,0,1,0,0,0],"q":["-159540986511317/24480000000000","3492500184279833/22500000000","-56776486126074368/1494140625"]},
    {"powers":[0,0,0,0,0,1,2,0,0,0,0],"q":["-400619826619/115200000000","545432694054623/4500000000","41471990346752/17578125"]},
    {"powers":[0,0,0,0,0,1,1,1,0,0,0],"q":["-15147521438813/2720000000000","107606387013839/312500000","-11769460257783552/166015625"]},
    {"powers":[0,0,0,0,0,1,0,2,0,0,0],"q":["6397852852109/5440000000000","-650777699379449/7500000000","1807066250043904/498046875"]},
    {"powers":[0,0,0,0,0,1,0,0,2,0,0],"q":["18596169089609/5760000000000","-2134727456039489/11250000000","1542630552268544/87890625"]},
    {"powers":[0,0,0,0,0,1,0,0,1,1,0],"q":["1407496459723/2040000000000","1085347016999287/7500000000","-2081428718330624/166015625"]},
    {"powers":[0,0,0,0,0,1,0,0,1,0,1],"q":["-56461760736961/32640000000000","-498961210278049/7500000000","-49610595473152/166015625"]},
    {"powers":[0,0,0,0,0,1,0,0,0,2,0],"q":["33099812372639/19584000000000","-66206919068119/900000000","-10780672213302784/298828125"]},
    {"powers":[0,0,0,0,0,1,0,0,0,1,1],"q":["134163828289297/97920000000000","-165787350665857/1406250000","52344700034213632/1494140625"]},
    {"powers":[0,0,0,0,0,1,0,0,0,0,2],"q":["-104563232715757/97920000000000","658056894320233/5625000000","-84398958207430912/1494140625"]},
    {"powers":[0,0,0,0,0,0,3,0,0,0,0],"q":["-697120649283/640000000000","295427845524583/7500000000","66676647324416/29296875"]},
    {"powers":[0,0,0,0,0,0,2,1,0,0,0],"q":["1255735803883/960000000000","-12927792097163/117187500","70844570127872/9765625"]},
    {"powers":[0,0,0,0,0,0,1,2,0,0,0],"q":["72816860255093/97920000000000","-1369477498830109/11250000000","2311812154450688/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,0,2,0,0],"q":["-23664424267939/97920000000000","548687324174717/11250000000","-33304151209694464/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,0,1,1,0],"q":["204700640886901/97920000000000","388710869585707/11250000000","-16334640758046464/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,0,1,0,1],"q":["594972384971/5440000000000","-49971079102981/468750000","7857191938873856/498046875"]},
    {"powers":[0,0,0,0,0,0,1,0,0,2,0],"q":["-11560347563951/10880000000000","196349714671671/2500000000","-5810301408595456/166015625"]},
    {"powers":[0,0,0,0,0,0,1,0,0,1,1],"q":["92683185581947/48960000000000","805919437992623/11250000000","-14600819935960576/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,0,0,0,2],"q":["23232946627/192000000000","40758848952869/375000000","-7708610707456/234375"]},
    {"powers":[0,0,0,0,0,0,0,3,0,0,0],"q":["-21894496060789/9792000000000","-604336045930303/4500000000","3780227500267264/298828125"]},
    {"powers":[0,0,0,0,0,0,0,1,2,0,0],"q":["-17279004092999/97920000000000","440848362096599/22500000000","10396737107382016/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,1,1,1,0],"q":["-4471093507283/97920000000000","-786602810019161/11250000000","30972573598796032/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,1,1,0,1],"q":["30943309614563/10880000000000","-101708915025437/625000000","14757143088457728/166015625"]},
    {"powers":[0,0,0,0,0,0,0,1,0,2,0],"q":["6346402920833/3060000000000","3264415159987/703125000","13208873876233216/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,1,0,1,1],"q":["305152286169541/97920000000000","801819589739249/22500000000","47194530927467776/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,1,0,0,2],"q":["44061622147/25500000000","11622554093131/187500000","2060256856717312/99609375"]},
    {"powers":[4,0,0,0,0,0,0,0,0,0,0],"q":["3123088432189/32640000000000","36273982697279/1875000000","-1380297837115136/498046875"]},
    {"powers":[3,1,0,0,0,0,0,0,0,0,0],"q":["17927613998657/16320000000000","-266592876328999/7500000000","11551071589222144/498046875"]},
    {"powers":[3,0,1,0,0,0,0,0,0,0,0],"q":["82506539037889/97920000000000","1191357985915601/22500000000","-29651055988192256/1494140625"]},
    {"powers":[3,0,0,1,0,0,0,0,0,0,0],"q":["-4673399105933/5760000000000","21466558409971/1406250000","-798839039952128/87890625"]},
    {"powers":[3,0,0,0,1,0,0,0,0,0,0],"q":["-2535900364907/16320000000000","-89675517457751/7500000000","6051780802432256/498046875"]},
    {"powers":[3,0,0,0,0,1,0,0,0,0,0],"q":["-9231411407551/12240000000000","161965797834533/22500000000","2217831390230272/1494140625"]},
    {"powers":[3,0,0,0,0,0,1,0,0,0,0],"q":["1300424808941/32640000000000","-193749758326841/7500000000","-7903268139967744/498046875"]},
    {"powers":[3,0,0,0,0,0,0,1,0,0,0],"q":["-314824769413/5440000000000","-20915254135879/937500000","1815133334063872/498046875"]},
    {"powers":[2,2,0,0,0,0,0,0,0,0,0],"q":["41822450766707/97920000000000","-961062064164017/22500000000","1039610575116032/1494140625"]},
    {"powers":[2,1,1,0,0,0,0,0,0,0,0],"q":["59040027188437/48960000000000","-710425100785409/22500000000","30702592965845504/1494140625"]},
    {"powers":[2,1,0,1,0,0,0,0,0,0,0],"q":["4252167127273/2720000000000","-502683539422261/7500000000","20790231216359936/498046875"]},
    {"powers":[2,1,0,0,1,0,0,0,0,0,0],"q":["36058202206919/97920000000000","-632705124688619/22500000000","5415198931330304/1494140625"]},
    {"powers":[2,1,0,0,0,1,0,0,0,0,0],"q":["-2082369388591/19584000000000","-65498001520153/2250000000","3637536638521088/298828125"]},
    {"powers":[2,1,0,0,0,0,1,0,0,0,0],"q":["36550611532871/97920000000000","-2450438315809661/22500000000","42842680100642816/1494140625"]},
    {"powers":[2,1,0,0,0,0,0,1,0,0,0],"q":["8459734029121/6528000000000","-3901764133849/100000000","597150287849984/99609375"]},
    {"powers":[2,0,2,0,0,0,0,0,0,0,0],"q":["-4062047283651/5440000000000","754415027029651/7500000000","-13733549693505536/498046875"]},
    {"powers":[2,0,1,1,0,0,0,0,0,0,0],"q":["-32092239686219/48960000000000","413815638574027/5625000000","-19397209624718848/1494140625"]},
    {"powers":[2,0,1,0,1,0,0,0,0,0,0],"q":["-7990374759573/10880000000000","7803393016501/312500000","-225923250514688/166015625"]},
    {"powers":[2,0,1,0,0,1,0,0,0,0,0],"q":["-5277679720567/6528000000000","50986809927367/1500000000","-961454293844992/99609375"]},
    {"powers":[2,0,1,0,0,0,1,0,0,0,0],"q":["-199713106475143/97920000000000","1667319932316179/11250000000","-29611484815706368/1494140625"]},
    {"powers":[2,0,1,0,0,0,0,1,0,0,0],"q":["-6820386046049/48960000000000","-522298817907781/11250000000","7383885768465152/1494140625"]},
    {"powers":[2,0,0,2,0,0,0,0,0,0,0],"q":["118861779276649/97920000000000","571384255670353/11250000000","-17710553147480576/1494140625"]},
    {"powers":[2,0,0,1,1,0,0,0,0,0,0],"q":["3219662075291/10880000000000","139884575900089/2500000000","2787260756829696/166015625"]},
    {"powers":[2,0,0,1,0,1,0,0,0,0,0],"q":["-18923428076219/48960000000000","-81268578461963/5625000000","23185342168854272/1494140625"]},
    {"powers":[2,0,0,1,0,0,1,0,0,0,0],"q":["363080244391/6120000000000","-70807029632873/11250000000","-2448516007610624/1494140625"]},
    {"powers":[2,0,0,1,0,0,0,1,0,0,0],"q":["-4143296807767/12240000000000","-33875397336301/5625000000","36684119078485504/1494140625"]},
    {"powers":[2,0,0,0,2,0,0,0,0,0,0],"q":["10163993253623/6528000000000","-5304877491317/150000000","1536888460186112/99609375"]},
    {"powers":[2,0,0,0,1,1,0,0,0,0,0],"q":["-15601140680153/19584000000000","142646482023773/4500000000","-3599520055255808/298828125"]},
    {"powers":[2,0,0,0,1,0,1,0,0,0,0],"q":["46619342865071/97920000000000","25701849586891/5625000000","-17302508808669184/1494140625"]},
    {"powers":[2,0,0,0,1,0,0,1,0,0,0],"q":["-34071910304561/48960000000000","630255225868961/11250000000","-8502075463082752/1494140625"]},
    {"powers":[2,0,0,0,0,2,0,0,0,0,0],"q":["-4527136231519/2448000000000","178552016320073/4500000000","-3258352313840384/298828125"]},
    {"powers":[2,0,0,0,0,1,1,0,0,0,0],"q":["-33783552714539/48960000000000","3312756194760643/22500000000","-51343638274275328/1494140625"]},
    {"powers":[2,0,0,0,0,1,0,1,0,0,0],"q":["1316755026623/12240000000000","-704504940751577/11250000000","-3749772648175616/1494140625"]},
    {"powers":[2,0,0,0,0,0,2,0,0,0,0],"q":["-9302538115819/19584000000000","-5935959199273/900000000","-33222284413696/298828125"]},
    {"powers":[2,0,0,0,0,0,1,1,0,0,0],"q":["-13193247922697/12240000000000","686070607570321/22500000000","-45570520882387456/1494140625"]},
    {"powers":[2,0,0,0,0,0,0,2,0,0,0],"q":["-2304084862717/1305600000000","5477922003443/93750000","-559967956065536/99609375"]},
    {"powers":[2,0,0,0,0,0,0,0,2,0,0],"q":["89162074922843/97920000000000","-1238298241073329/11250000000","50591824166144768/1494140625"]},
    {"powers":[2,0,0,0,0,0,0,0,1,1,0],"q":["-33155551015939/48960000000000","11892087302003/22500000000","-264946452846848/1494140625"]},
    {"powers":[2,0,0,0,0,0,0,0,1,0,1],"q":["-14225818511089/19584000000000","88432230999907/4500000000","-245719961788928/59765625"]},
    {"powers":[2,0,0,0,0,0,0,0,0,2,0],"q":["-98949808822837/97920000000000","258179876378047/22500000000","-29411496622285312/1494140625"]},
    {"powers":[2,0,0,0,0,0,0,0,0,1,1],"q":["-32586507077927/97920000000000","2112847585117037/22500000000","8300683650984448/1494140625"]},
    {"powers":[2,0,0,0,0,0,0,0,0,0,2],"q":["16046785525697/48960000000000","-460512431752969/22500000000","38856526394351104/1494140625"]},
    {"powers":[1,3,0,0,0,0,0,0,0,0,0],"q":["2834331744957/5440000000000","-13130715499039/2500000000","1857302970279424/166015625"]},
    {"powers":[1,2,1,0,0,0,0,0,0,0,0],"q":["687301403683/1088000000000","-144869182826339/1500000000","519460309972736/19921875"]},
    {"powers":[1,2,0,1,0,0,0,0,0,0,0],"q":["37472074078321/97920000000000","-388757004092899/5625000000","20698169995361536/1494140625"]},
    {"powers":[1,2,0,0,1,0,0,0,0,0,0],"q":["22398478357477/24480000000000","-2331871720949443/22500000000","23595678620309248/1494140625"]},
    {"powers":[1,2,0,0,0,1,0,0,0,0,0],"q":["-1403185107233/1224000000000","-12564923592493/450000000","-742897404303872/298828125"]},
    {"powers":[1,2,0,0,0,0,1,0,0,0,0],"q":["598424037569/2880000000000","-90873116901973/11250000000","2293195091473408/87890625"]},
    {"powers":[1,2,0,0,0,0,0,1,0,0,0],"q":["-1023883006529/12240000000000","974727548061547/22500000000","-24148943882248192/1494140625"]},
    {"powers":[1,1,2,0,0,0,0,0,0,0,0],"q":["-19991401547789/24480000000000","1054879376362211/22500000000","-12839252831219456/1494140625"]},
    {"powers":[1,1,1,1,0,0,0,0,0,0,0],"q":["-94456654043251/97920000000000","756761885182643/11250000000","17386540105777664/1494140625"]},
    {"powers":[1,1,1,0,1,0,0,0,0,0,0],"q":["-367492705939/1920000000000","-90869422812059/2500000000","-42193549251584/29296875"]},
    {"powers":[1,1,1,0,0,1,0,0,0,0,0],"q":["-15156142415807/32640000000000","538810287864277/7500000000","-2454771628125184/166015625"]},
    {"powers":[1,1,1,0,0,0,1,0,0,0,0],"q":["1626019942807/10880000000000","-27633777952861/7500000000","6809096565986816/498046875"]},
    {"powers":[1,1,1,0,0,0,0,1,0,0,0],"q":["108636686646841/97920000000000","-649139931762721/22500000000","-1464701530160384/1494140625"]},
    {"powers":[1,1,0,2,0,0,0,0,0,0,0],"q":["228774807756413/97920000000000","-3673548198098753/22500000000","45875944507474688/1494140625"]},
    {"powers":[1,1,0,1,1,0,0,0,0,0,0],"q":["-1818498631973/5440000000000","29841547378299/625000000","-3914726435329536/166015625"]},
    {"powers":[1,1,0,1,0,1,0,0,0,0,0],"q":["-3787142477887/16320000000000","98455769876737/625000000","-6071104711585024/498046875"]},
    {"powers":[1,1,0,1,0,0,1,0,0,0,0],"q":["-778754738587/3264000000000","23893643734811/500000000","-880745888541952/99609375"]},
    {"powers":[1,1,0,1,0,0,0,1,0,0,0],"q":["-41725135301821/97920000000000","-765082666564589/22500000000","-13735686226498816/1494140625"]},
    {"powers":[1,1,0,0,2,0,0,0,0,0,0],"q":["-842735700047/2448000000000","9236277739909/450000000","-5541726009528064/298828125"]},
    {"powers":[1,1,0,0,1,1,0,0,0,0,0],"q":["-1680239671793/1360000000000","176060422939627/7500000000","-4639849500541952/498046875"]},
    {"powers":[1,1,0,0,1,0,1,0,0,0,0],"q":["5829578860907/6120000000000","-132453430446077/22500000000","-14829905558691328/1494140625"]},
    {"powers":[1,1,0,0,1,0,0,1,0,0,0],"q":["1168724969/1593750000","3316834438393/300000000","555504052644352/33203125"]},
    {"powers":[1,1,0,0,0,2,0,0,0,0,0],"q":["14807719881661/16320000000000","-202237213738847/7500000000","-6216031618210048/498046875"]},
    {"powers":[1,1,0,0,0,1,1,0,0,0,0],"q":["6753370148593/24480000000000","-258564813160147/22500000000","-29450493988206848/1494140625"]},
    {"powers":[1,1,0,0,0,1,0,1,0,0,0],"q":["-453041160211/612000000000","432052726853/1125000000","677712374399488/298828125"]},
    {"powers":[1,1,0,0,0,0,2,0,0,0,0],"q":["-25846739561221/97920000000000","306602716602259/5625000000","-11278491674972416/1494140625"]},
    {"powers":[1,1,0,0,0,0,1,1,0,0,0],"q":["-29377970120591/19584000000000","73733640221153/4500000000","-2020326230265856/59765625"]},
    {"powers":[1,1,0,0,0,0,0,2,0,0,0],"q":["-15809131007857/16320000000000","-59648911313581/7500000000","-995370148361984/498046875"]},
    {"powers":[1,1,0,0,0,0,0,0,2,0,0],"q":["-5632659382991/10880000000000","-7947355183567/1250000000","985159694758144/166015625"]},
    {"powers":[1,1,0,0,0,0,0,0,1,1,0],"q":["-77135889358721/97920000000000","24919569955327/2812500000","-14356714568312576/1494140625"]},
    {"powers":[1,1,0,0,0,0,0,0,1,0,1],"q":["17198273513203/19584000000000","-147336016425073/4500000000","3018133494277888/298828125"]},
    {"powers":[1,1,0,0,0,0,0,0,0,2,0],"q":["-37196873557739/32640000000000","129711302291529/1250000000","-12230450663014144/498046875"]},
    {"powers":[1,1,0,0,0,0,0,0,0,1,1],"q":["-2675302219871/3060000000000","835584398575091/11250000000","-57856352054272/1494140625"]},
    {"powers":[1,1,0,0,0,0,0,0,0,0,2],"q":["-4304802862217/24480000000000","-767500487737327/22500000000","8648116286705152/1494140625"]},
    {"powers":[1,0,3,0,0,0,0,0,0,0,0],"q":["8726238565661/12240000000000","420976039728737/22500000000","10642893151595008/1494140625"]},
    {"powers":[1,0,2,1,0,0,0,0,0,0,0],"q":["123798527971309/97920000000000","767596026633641/22500000000","-4033839239929856/1494140625"]},
    {"powers":[1,0,2,0,1,0,0,0,0,0,0],"q":["1352778167433/2720000000000","-52154819014501/468750000","268054424427776/498046875"]},
    {"powers":[1,0,2,0,0,1,0,0,0,0,0],"q":["22395861154183/9792000000000","-73876568861017/2250000000","-4427010345611008/298828125"]},
    {"powers":[1,0,2,0,0,0,1,0,0,0,0],"q":["-23796641712997/32640000000000","145103765958713/1875000000","-1747489736155904/166015625"]},
    {"powers":[1,0,2,0,0,0,0,1,0,0,0],"q":["-8163327745607/12240000000000","-841934314792469/22500000000","1452318526728704/1494140625"]},
    {"powers":[1,0,1,2,0,0,0,0,0,0,0],"q":["2464371455713/48960000000000","-82502771684519/5625000000","16550696065807616/1494140625"]},
    {"powers":[1,0,1,1,1,0,0,0,0,0,0],"q":["135070580009861/97920000000000","-152545454812799/5625000000","18384196380624896/1494140625"]},
    {"powers":[1,0,1,1,0,1,0,0,0,0,0],"q":["20314582281251/48960000000000","5208561448043/22500000000","-15641507834571008/1494140625"]},
    {"powers":[1,0,1,1,0,0,1,0,0,0,0],"q":["34585898144497/48960000000000","168309893071403/11250000000","-10392779522634496/1494140625"]},
    {"powers":[1,0,1,1,0,0,0,1,0,0,0],"q":["-74550475451/2448000000000","-66275557956341/1125000000","-3013679058601984/298828125"]},
    {"powers":[1,0,1,0,2,0,0,0,0,0,0],"q":["-2658586452079/2176000000000","3836471558963/500000000","-576009680801792/33203125"]},
    {"powers":[1,0,1,0,1,1,0,0,0,0,0],"q":["73213508610449/97920000000000","-790796436290759/22500000000","10875103281327104/1494140625"]},
    {"powers":[1,0,1,0,1,0,1,0,0,0,0],"q":["1303068899381/24480000000000","-1097680132226009/22500000000","4197110774434304/1494140625"]},
    {"powers":[1,0,1,0,1,0,0,1,0,0,0],"q":["34659132991/40800000000","-18449950336027/750000000","1060843885615616/33203125"]},
    {"powers":[1,0,1,0,0,2,0,0,0,0,0],"q":["-30238572811139/32640000000000","-49830277121847/2500000000","-1727328489201664/498046875"]},
    {"powers":[1,0,1,0,0,1,1,0,0,0,0],"q":["-25033691495549/32640000000000","2311858071574/29296875","-1652658003729408/166015625"]},
    {"powers":[1,0,1,0,0,1,0,1,0,0,0],"q":["70573957040107/97920000000000","-242536126003243/5625000000","-10776549968484608/1494140625"]},
    {"powers":[1,0,1,0,0,0,2,0,0,0,0],"q":["3006100954873/5760000000000","124200394896451/5625000000","453733746773248/87890625"]},
    {"powers":[1,0,1,0,0,0,1,1,0,0,0],"q":["33605648920769/32640000000000","-687603512367737/3750000000","3229014255602688/166015625"]},
    {"powers":[1,0,1,0,0,0,0,2,0,0,0],"q":["-1024134021581/12240000000000","260824652330407/5625000000","-11544912803388928/1494140625"]},
    {"powers":[1,0,1,0,0,0,0,0,2,0,0],"q":["-27856291393721/16320000000000","33994887015307/1250000000","937823397276928/498046875"]},
    {"powers":[1,0,1,0,0,0,0,0,1,1,0],"q":["132446704855727/97920000000000","-1268530482793201/11250000000","22761494911500032/1494140625"]},
    {"powers":[1,0,1,0,0,0,0,0,1,0,1],"q":["1144115809469/12240000000000","570072326303989/11250000000","-14592739985520128/1494140625"]},
    {"powers":[1,0,1,0,0,0,0,0,0,2,0],"q":["-70163976889577/97920000000000","-805793782518163/22500000000","30903693972917248/1494140625"]},
    {"powers":[1,0,1,0,0,0,0,0,0,1,1],"q":["534700366241/2880000000000","584701748566703/11250000000","-943498269893888/87890625"]},
    {"powers":[1,0,1,0,0,0,0,0,0,0,2],"q":["-2078720397059/1440000000000","433951880070487/22500000000","81746227009024/87890625"]},
    {"powers":[1,0,0,3,0,0,0,0,0,0,0],"q":["-42488355389269/48960000000000","456439824705619/11250000000","-11656180087140608/1494140625"]},
    {"powers":[1,0,0,2,1,0,0,0,0,0,0],"q":["55422990799177/97920000000000","-1071353693985487/22500000000","2096480134442752/1494140625"]},
    {"powers":[1,0,0,2,0,1,0,0,0,0,0],"q":["-434934903169/382500000000","1211997442384159/22500000000","-15079661572632064/1494140625"]},
    {"powers":[1,0,0,2,0,0,1,0,0,0,0],"q":["37824147862081/19584000000000","-2438877487559/2250000000","-87709524011008/59765625"]},
    {"powers":[1,0,0,2,0,0,0,1,0,0,0],"q":["2071297517069/1920000000000","-302272808151841/2500000000","289522169941504/29296875"]},
    {"powers":[1,0,0,1,2,0,0,0,0,0,0],"q":["94751546203489/97920000000000","-1561027149778969/22500000000","26482336541987584/1494140625"]},
    {"powers":[1,0,0,1,1,1,0,0,0,0,0],"q":["26552413334951/19584000000000","-18380525625791/1125000000","-893955768971008/298828125"]},
    {"powers":[1,0,0,1,1,0,1,0,0,0,0],"q":["-54165692368073/48960000000000","-1372420130399549/22500000000","11735067317275904/1494140625"]},
    {"powers":[1,0,0,1,1,0,0,1,0,0,0],"q":["-13589159959439/48960000000000","218549396113063/22500000000","-11912649350349568/1494140625"]},
    {"powers":[1,0,0,1,0,2,0,0,0,0,0],"q":["1765936563263/3916800000000","-146993435922821/2250000000","-5619357222688256/298828125"]},
    {"powers":[1,0,0,1,0,1,1,0,0,0,0],"q":["-15076353373729/97920000000000","-1012717063192511/22500000000","32233333885270016/1494140625"]},
    {"powers":[1,0,0,1,0,1,0,1,0,0,0],"q":["65495919436943/97920000000000","-1504638384250163/22500000000","68946541174089728/1494140625"]},
    {"powers":[1,0,0,1,0,0,2,0,0,0,0],"q":["2703420186407/12240000000000","-414972394688723/11250000000","38585193027237376/1494140625"]},
    {"powers":[1,0,0,1,0,0,1,1,0,0,0],"q":["-4585749737309/12240000000000","-1252329184148933/22500000000","-17255478823604992/1494140625"]},
    {"powers":[1,0,0,1,0,0,0,2,0,0,0],"q":["-27760616600509/32640000000000","-14064807639541/7500000000","-960953955394048/166015625"]},
    {"powers":[1,0,0,1,0,0,0,0,2,0,0],"q":["-7401016103231/10880000000000","8005538075569/3750000000","-2170048214230528/498046875"]},
    {"powers":[1,0,0,1,0,0,0,0,1,1,0],"q":["41877182453/326400000000","-26726346621467/500000000","1620092949158912/99609375"]},
    {"powers":[1,0,0,1,0,0,0,0,1,0,1],"q":["17595042949571/12240000000000","-1437035886756389/11250000000","44829767782321408/1494140625"]},
    {"powers":[1,0,0,1,0,0,0,0,0,2,0],"q":["-180199294697/1305600000000","5856713002829/300000000","150063329237248/19921875"]},
    {"powers":[1,0,0,1,0,0,0,0,0,1,1],"q":["-13380589200149/48960000000000","719450620470253/22500000000","-23578912515593728/1494140625"]},
    {"powers":[1,0,0,1,0,0,0,0,0,0,2],"q":["26659934719/19125000000","61015451029831/2250000000","215533019028992/59765625"]},
    {"powers":[1,0,0,0,3,0,0,0,0,0,0],"q":["-2131758121241/4080000000000","21543180587719/625000000","3304834973393152/498046875"]},
    {"powers":[1,0,0,0,2,1,0,0,0,0,0],"q":["-945608546741/1088000000000","-4184783759213/375000000","9532216159232/19921875"]},
    {"powers":[1,0,0,0,2,0,1,0,0,0,0],"q":["-3983482705427/32640000000000","-181882730430589/3750000000","3052323056466176/166015625"]},
    {"powers":[1,0,0,0,2,0,0,1,0,0,0],"q":["85455502701/80000000000","-32671398236491/2500000000","21911881636608/9765625"]},
    {"powers":[1,0,0,0,1,2,0,0,0,0,0],"q":["-2319835292737/2880000000000","1406916555199543/22500000000","-1056626099193344/87890625"]},
    {"powers":[1,0,0,0,1,1,1,0,0,0,0],"q":["-128870906415259/97920000000000","-487817397777491/22500000000","2999132978003456/1494140625"]},
    {"powers":[1,0,0,0,1,1,0,1,0,0,0],"q":["26908436777339/24480000000000","-1196717804437271/22500000000","10947645120056576/1494140625"]},
    {"powers":[1,0,0,0,1,0,2,0,0,0,0],"q":["-1566643236217/979200000000","4871688744389/112500000","178575776655872/59765625"]},
    {"powers":[1,0,0,0,1,0,1,1,0,0,0],"q":["-804428761381/6528000000000","531109502577/15625000","-658355872640768/99609375"]},
    {"powers":[1,0,0,0,1,0,0,2,0,0,0],"q":["-1803412491431/3060000000000","49415324477593/5625000000","-25989017198732032/1494140625"]},
    {"powers":[1,0,0,0,1,0,0,0,2,0,0],"q":["60677835777667/97920000000000","429644651754713/22500000000","-39602210362066688/1494140625"]},
    {"powers":[1,0,0,0,1,0,0,0,1,1,0],"q":["13597861892413/32640000000000","-530085546200933/7500000000","4902189125206016/166015625"]},
    {"powers":[1,0,0,0,1,0,0,0,1,0,1],"q":["-3136412235241/97920000000000","223986798427441/22500000000","-6483050307763456/1494140625"]},
    {"powers":[1,0,0,0,1,0,0,0,0,2,0],"q":["1124462834921/97920000000000","1813494073010389/22500000000","-26300888890057984/1494140625"]},
    {"powers":[1,0,0,0,1,0,0,0,0,1,1],"q":["-6675589768193/97920000000000","1770868063599773/22500000000","30470468114705152/1494140625"]},
    {"powers":[1,0,0,0,1,0,0,0,0,0,2],"q":["3707249201299/19584000000000","68517941081171/4500000000","408215863485184/298828125"]},
    {"powers":[1,0,0,0,0,3,0,0,0,0,0],"q":["-2467574854763/3264000000000","57708244298989/750000000","-4354606605312/265625"]},
    {"powers":[1,0,0,0,0,2,1,0,0,0,0],"q":["-7555916229661/12240000000000","349574420764069/11250000000","-5954501533399808/1494140625"]},
    {"powers":[1,0,0,0,0,2,0,1,0,0,0],"q":["16158168455527/9792000000000","-9024557437343/450000000","-3629515893908224/298828125"]},
    {"powers":[1,0,0,0,0,1,2,0,0,0,0],"q":["9143482125799/48960000000000","1463367717317827/22500000000","-8973807142431232/1494140625"]},
    {"powers":[1,0,0,0,0,1,1,1,0,0,0],"q":["46001237390857/32640000000000","-668977339797187/7500000000","7558229521545472/498046875"]},
    {"powers":[1,0,0,0,0,1,0,2,0,0,0],"q":["50867291823233/48960000000000","-1702215870759811/22500000000","2148302036432896/1494140625"]},
    {"powers":[1,0,0,0,0,1,0,0,2,0,0],"q":["-77717854082303/48960000000000","2007643748988001/22500000000","-6855851874535936/1494140625"]},
    {"powers":[1,0,0,0,0,1,0,0,1,1,0],"q":["-819666922327/1530000000000","-162981240149401/11250000000","15051190819123712/1494140625"]},
    {"powers":[1,0,0,0,0,1,0,0,1,0,1],"q":["-1646266796959/4080000000000","243470610097457/7500000000","162248341424128/498046875"]},
    {"powers":[1,0,0,0,0,1,0,0,0,2,0],"q":["-54028499863801/97920000000000","-324918557418119/22500000000","11339715546900224/1494140625"]},
    {"powers":[1,0,0,0,0,1,0,0,0,1,1],"q":["-8350436671273/48960000000000","-577590843275329/22500000000","19081450913784064/1494140625"]},
    {"powers":[1,0,0,0,0,1,0,0,0,0,2],"q":["3369470487749/10880000000000","-469007195597777/7500000000","17541647302957312/498046875"]},
    {"powers":[1,0,0,0,0,0,3,0,0,0,0],"q":["37024531518437/48960000000000","-24824649455329/22500000000","-3185692407001856/1494140625"]},
    {"powers":[1,0,0,0,0,0,2,1,0,0,0],"q":["101057707493569/97920000000000","-1135351042869049/22500000000","5243157873144064/1494140625"]},
    {"powers":[1,0,0,0,0,0,1,2,0,0,0],"q":["-18505603634507/16320000000000","95441261017349/1250000000","2815921313622016/498046875"]},
    {"powers":[1,0,0,0,0,0,1,0,2,0,0],"q":["-19857850333111/19584000000000","138331804983803/2250000000","-1321752837707776/298828125"]},
    {"powers":[1,0,0,0,0,0,1,0,1,1,0],"q":["3691933418739/10880000000000","-307268012427761/3750000000","11711599937061632/498046875"]},
    {"powers":[1,0,0,0,0,0,1,0,1,0,1],"q":["-15442951844401/19584000000000","33351106784341/450000000","-4108116420208384/298828125"]},
    {"powers":[1,0,0,0,0,0,1,0,0,2,0],"q":["2523487028987/10880000000000","-25887842365513/234375000","5798355123003136/498046875"]},
    {"powers":[1,0,0,0,0,0,1,0,0,1,1],"q":["39468591890417/97920000000000","-548362943648573/5625000000","39733059647132672/1494140625"]},
    {"powers":[1,0,0,0,0,0,1,0,0,0,2],"q":["77771643493217/97920000000000","147147219260437/5625000000","-27049014160119808/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,3,0,0,0],"q":["-10169437411249/8160000000000","51312031742699/1875000000","-480686709178112/166015625"]},
    {"powers":[1,0,0,0,0,0,0,1,2,0,0],"q":["42534205746547/97920000000000","-89200477070609/2812500000","4658883415869952/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,1,1,1,0],"q":["233006100651/544000000000","94003143721259/1500000000","-396272756771072/19921875"]},
    {"powers":[1,0,0,0,0,0,0,1,1,0,1],"q":["-23509852368257/97920000000000","-60112449243313/22500000000","-11590393380668672/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,1,0,2,0],"q":["93908659871/489600000000","31115024736131/2250000000","6434457643682816/298828125"]},
    {"powers":[1,0,0,0,0,0,0,1,0,1,1],"q":["-135598861234849/48960000000000","1310946649302023/22500000000","-31284090872288768/1494140625"]},
    {"powers":[1,0,0,0,0,0,0,1,0,0,2],"q":["33916990355131/32640000000000","-81758852718717/2500000000","4671141393518336/498046875"]},
    {"powers":[0,4,0,0,0,0,0,0,0,0,0],"q":["-7259079107757/5440000000000","181516069932637/7500000000","2437802750149888/498046875"]},
    {"powers":[0,3,1,0,0,0,0,0,0,0,0],"q":["-290413089629/48960000000000","-586664279364631/11250000000","21464069543885312/1494140625"]},
    {"powers":[0,3,0,1,0,0,0,0,0,0,0],"q":["3031390426207/5440000000000","-126538235511707/7500000000","1882819796330752/498046875"]},
    {"powers":[0,3,0,0,1,0,0,0,0,0,0],"q":["1327331689039/1360000000000","-921768798688651/7500000000","14765668698381056/498046875"]},
    {"powers":[0,3,0,0,0,1,0,0,0,0,0],"q":["83227997249441/97920000000000","-1763129675654261/22500000000","5119024721482496/1494140625"]},
    {"powers":[0,3,0,0,0,0,1,0,0,0,0],"q":["-3832725851023/10880000000000","118665102766249/7500000000","-10530296659441664/498046875"]},
    {"powers":[0,3,0,0,0,0,0,1,0,0,0],"q":["-12546910292647/32640000000000","-3120838022213/7500000000","623974361293568/498046875"]},
    {"powers":[0,2,2,0,0,0,0,0,0,0,0],"q":["-14765953704713/32640000000000","26197085197643/7500000000","-2483510966989568/498046875"]},
    {"powers":[0,2,1,1,0,0,0,0,0,0,0],"q":["42716075391179/97920000000000","-67848827723159/22500000000","19733852669921024/1494140625"]},
    {"powers":[0,2,1,0,1,0,0,0,0,0,0],"q":["-78861445054159/97920000000000","77120407681433/2812500000","4918549103741696/1494140625"]},
    {"powers":[0,2,1,0,0,1,0,0,0,0,0],"q":["-32539023372673/48960000000000","615573778580353/11250000000","-26085850496992256/1494140625"]},
    {"powers":[0,2,1,0,0,0,1,0,0,0,0],"q":["-1083956657239/6528000000000","-565995913261/46875000","279316634690048/99609375"]},
    {"powers":[0,2,1,0,0,0,0,1,0,0,0],"q":["-12198703292669/8160000000000","96224363732411/1250000000","-7534508502493696/498046875"]},
    {"powers":[0,2,0,2,0,0,0,0,0,0,0],"q":["23522069822927/19584000000000","-311594464081799/4500000000","-1626044799449344/298828125"]},
    {"powers":[0,2,0,1,1,0,0,0,0,0,0],"q":["15696498956723/32640000000000","-190957248126713/7500000000","-1973666010333952/498046875"]},
    {"powers":[0,2,0,1,0,1,0,0,0,0,0],"q":["-24445709752889/19584000000000","100888148727203/1125000000","-665255686587904/59765625"]},
    {"powers":[0,2,0,1,0,0,1,0,0,0,0],"q":["12078509226163/24480000000000","-582802683947707/22500000000","-13302349701329408/1494140625"]},
    {"powers":[0,2,0,1,0,0,0,1,0,0,0],"q":["74044333587/320000000000","-20901336296903/2500000000","-38282493866496/9765625"]},
    {"powers":[0,2,0,0,2,0,0,0,0,0,0],"q":["-15568540850407/48960000000000","287215892799269/22500000000","3038079727330816/1494140625"]},
    {"powers":[0,2,0,0,1,1,0,0,0,0,0],"q":["-87741837401033/97920000000000","12921335077051/175781250","-53758095199386368/1494140625"]},
    {"powers":[0,2,0,0,1,0,1,0,0,0,0],"q":["4882420889129/97920000000000","-665581488284039/22500000000","-27295977011382016/1494140625"]},
    {"powers":[0,2,0,0,1,0,0,1,0,0,0],"q":["1937293702897/48960000000000","-352398098283037/11250000000","5794272589374464/1494140625"]},
    {"powers":[0,2,0,0,0,2,0,0,0,0,0],"q":["-1189131872363/2176000000000","-1124620859333/1500000000","-17185714329088/796875"]},
    {"powers":[0,2,0,0,0,1,1,0,0,0,0],"q":["-15617584093729/24480000000000","166502179054219/5625000000","11042915314797824/1494140625"]},
    {"powers":[0,2,0,0,0,1,0,1,0,0,0],"q":["-58147241838263/97920000000000","178471395631433/22500000000","1480608777175552/1494140625"]},
    {"powers":[0,2,0,0,0,0,2,0,0,0,0],"q":["74636147917823/97920000000000","1273304454693577/22500000000","8017966294842368/1494140625"]},
    {"powers":[0,2,0,0,0,0,1,1,0,0,0],"q":["-3329782974429/2176000000000","189429034039837/1500000000","-2442666292197632/99609375"]},
    {"powers":[0,2,0,0,0,0,0,2,0,0,0],"q":["729626430601/2720000000000","-163600860180311/3750000000","5614184608550912/498046875"]},
    {"powers":[0,2,0,0,0,0,0,0,2,0,0],"q":["140151563341/783360000000","-393588559017223/4500000000","2793493780147456/298828125"]},
    {"powers":[0,2,0,0,0,0,0,0,1,1,0],"q":["55408422356411/48960000000000","567683560252013/22500000000","-17508471699354368/1494140625"]},
    {"powers":[0,2,0,0,0,0,0,0,1,0,1],"q":["13711064651671/16320000000000","3608776665459/625000000","5472379748131072/498046875"]},
    {"powers":[0,2,0,0,0,0,0,0,0,2,0],"q":["-11769385737781/16320000000000","1770628318773/19531250","-12974461140562432/498046875"]},
    {"powers":[0,2,0,0,0,0,0,0,0,1,1],"q":["-625694027869/3060000000000","-238738950335921/11250000000","25799328886646272/1494140625"]},
    {"powers":[0,2,0,0,0,0,0,0,0,0,2],"q":["151008705845909/97920000000000","2196774675024811/22500000000","-36688538783178496/1494140625"]},
    {"powers":[0,1,3,0,0,0,0,0,0,0,0],"q":["64012086906047/97920000000000","1905298309126573/22500000000","-33919002059615488/1494140625"]},
    {"powers":[0,1,2,1,0,0,0,0,0,0,0],"q":["-7606017800071/97920000000000","842706646754191/22500000000","-7312036582840576/1494140625"]},
    {"powers":[0,1,2,0,1,0,0,0,0,0,0],"q":["-15009961630003/16320000000000","-48848630608381/1875000000","4425213391089664/498046875"]},
    {"powers":[0,1,2,0,0,1,0,0,0,0,0],"q":["167831586861/128000000000","-29328894792961/1500000000","18637584083968/5859375"]},
    {"powers":[0,1,2,0,0,0,1,0,0,0,0],"q":["-24676331719477/24480000000000","483292160336137/5625000000","-11171773765815808/1494140625"]},
    {"powers":[0,1,2,0,0,0,0,1,0,0,0],"q":["-2202994473237/1360000000000","9329199225659/625000000","3029272367056384/166015625"]},
    {"powers":[0,1,1,2,0,0,0,0,0,0,0],"q":["4130984083651/19584000000000","-355649609285863/4500000000","-576302536873216/59765625"]},
    {"powers":[0,1,1,1,1,0,0,0,0,0,0],"q":["19588020929201/97920000000000","-131000857853351/22500000000","-10805063197974784/1494140625"]},
    {"powers":[0,1,1,1,0,1,0,0,0,0,0],"q":["-220396378697191/97920000000000","879498427024463/11250000000","-27647832793221376/1494140625"]},
    {"powers":[0,1,1,1,0,0,1,0,0,0,0],"q":["13346593491521/9792000000000","-16158017828873/900000000","4542921737079808/298828125"]},
    {"powers":[0,1,1,1,0,0,0,1,0,0,0],"q":["1575554875439/3916800000000","13083460161451/2250000000","-3444618973124864/298828125"]},
    {"powers":[0,1,1,0,2,0,0,0,0,0,0],"q":["19761980533631/97920000000000","-449387948523491/22500000000","-1860675629161984/1494140625"]},
    {"powers":[0,1,1,0,1,1,0,0,0,0,0],"q":["5867525140757/8160000000000","211024617556027/7500000000","-16554595590502912/498046875"]},
    {"powers":[0,1,1,0,1,0,1,0,0,0,0],"q":["-20790623460109/10880000000000","96706895264899/2500000000","-2704299039770624/166015625"]},
    {"powers":[0,1,1,0,1,0,0,1,0,0,0],"q":["28745293724033/48960000000000","21802716058619/1406250000","-11311717178153984/1494140625"]},
    {"powers":[0,1,1,0,0,2,0,0,0,0,0],"q":["2676866359943/48960000000000","-704549847302371/22500000000","4813611204004096/1494140625"]},
    {"powers":[0,1,1,0,0,1,1,0,0,0,0],"q":["-13028930069953/48960000000000","380475516880993/11250000000","40227012357362944/1494140625"]},
    {"powers":[0,1,1,0,0,1,0,1,0,0,0],"q":["46507356558619/48960000000000","-1032956644081433/22500000000","10460204988558848/1494140625"]},
    {"powers":[0,1,1,0,0,0,2,0,0,0,0],"q":["-5250914068069/48960000000000","-369776333007761/11250000000","-15844730633842688/1494140625"]},
    {"powers":[0,1,1,0,0,0,1,1,0,0,0],"q":["-19313080284209/16320000000000","-344780347174007/7500000000","7103768272147712/498046875"]},
    {"powers":[0,1,1,0,0,0,0,2,0,0,0],"q":["-681108201131/510000000000","20455444936087/3750000000","-4117273938650624/498046875"]},
    {"powers":[0,1,1,0,0,0,0,0,2,0,0],"q":["-145891015668223/97920000000000","1965141927826243/22500000000","-27858944514385408/1494140625"]},
    {"powers":[0,1,1,0,0,0,0,0,1,1,0],"q":["2423472851057/1224000000000","-141512895126589/2250000000","4110603632804864/298828125"]},
    {"powers":[0,1,1,0,0,0,0,0,1,0,1],"q":["-26428868423909/97920000000000","-94266931866053/11250000000","22824886270011136/1494140625"]},
    {"powers":[0,1,1,0,0,0,0,0,0,2,0],"q":["-2856746472743/3264000000000","11827513637137/1500000000","-219493712217088/99609375"]},
    {"powers":[0,1,1,0,0,0,0,0,0,1,1],"q":["-41461366853093/24480000000000","43622314279849/2812500000","-4711526408667392/1494140625"]},
    {"powers":[0,1,1,0,0,0,0,0,0,0,2],"q":["6810915741071/5440000000000","170460563521879/7500000000","2280787137043456/498046875"]},
    {"powers":[0,1,0,3,0,0,0,0,0,0,0],"q":["-16901049251569/5760000000000","415943859215297/5625000000","-1043560336946944/87890625"]},
    {"powers":[0,1,0,2,1,0,0,0,0,0,0],"q":["-13581938921327/24480000000000","827982542149493/22500000000","11939712722244352/1494140625"]},
    {"powers":[0,1,0,2,0,1,0,0,0,0,0],"q":["-16507113852037/12240000000000","136717416374471/1406250000","-47181246921583616/1494140625"]},
    {"powers":[0,1,0,2,0,0,1,0,0,0,0],"q":["-5269303981481/6528000000000","3604831999967/187500000","-711451746365952/33203125"]},
    {"powers":[0,1,0,2,0,0,0,1,0,0,0],"q":["911474658017/5760000000000","559152516529393/11250000000","8761960009472/87890625"]},
    {"powers":[0,1,0,1,2,0,0,0,0,0,0],"q":["-136914041471/1088000000000","-49201564023229/1500000000","1066770723924224/99609375"]},
    {"powers":[0,1,0,1,1,1,0,0,0,0,0],"q":["-102260279671007/97920000000000","1302264009797791/11250000000","-34463431665946112/1494140625"]},
    {"powers":[0,1,0,1,1,0,1,0,0,0,0],"q":["7936764403739/97920000000000","-756388308964597/11250000000","11249707190557184/1494140625"]},
    {"powers":[0,1,0,1,1,0,0,1,0,0,0],"q":["469622146807/2720000000000","-6552952558301/312500000","-3541305434734592/166015625"]},
    {"powers":[0,1,0,1,0,2,0,0,0,0,0],"q":["-1291954239663/10880000000000","53233931389097/3750000000","568622834108416/498046875"]},
    {"powers":[0,1,0,1,0,1,1,0,0,0,0],"q":["-49475051331041/19584000000000","568380456430931/4500000000","-7402952657428736/298828125"]},
    {"powers":[0,1,0,1,0,1,0,1,0,0,0],"q":["7463348869607/3916800000000","-56090320485559/450000000","1830802221994496/59765625"]},
    {"powers":[0,1,0,1,0,0,2,0,0,0,0],"q":["24526068948041/48960000000000","-152418711624703/5625000000","-15901237659945728/1494140625"]},
    {"powers":[0,1,0,1,0,0,1,1,0,0,0],"q":["39140704417/180000000000","-1580252391271123/22500000000","952351347835904/87890625"]},
    {"powers":[0,1,0,1,0,0,0,2,0,0,0],"q":["41201475042161/16320000000000","-583589389428307/7500000000","2563626139747072/498046875"]},
    {"powers":[0,1,0,1,0,0,0,0,2,0,0],"q":["797004930607/2040000000000","-78952184247731/3750000000","-6973455392139008/498046875"]},
    {"powers":[0,1,0,1,0,0,0,0,1,1,0],"q":["17089787810101/8160000000000","-284011326432331/1875000000","12995130681109504/498046875"]},
    {"powers":[0,1,0,1,0,0,0,0,1,0,1],"q":["2472180170429/6120000000000","-2096265852189689/22500000000","1544065135956224/1494140625"]},
    {"powers":[0,1,0,1,0,0,0,0,0,2,0],"q":["164920759297453/97920000000000","-1808390857538413/22500000000","24793851389555968/1494140625"]},
    {"powers":[0,1,0,1,0,0,0,0,0,1,1],"q":["1114688809279/4080000000000","-265832436869843/1875000000","6443022274107392/498046875"]},
    {"powers":[0,1,0,1,0,0,0,0,0,0,2],"q":["1686301274377/1440000000000","-523466283716231/22500000000","-949566147517952/87890625"]},
    {"powers":[0,1,0,0,3,0,0,0,0,0,0],"q":["-7670421270067/9792000000000","42029374128097/900000000","-4028122898199296/298828125"]},
    {"powers":[0,1,0,0,2,1,0,0,0,0,0],"q":["25189672290013/32640000000000","-464387952207979/3750000000","4065640608841216/166015625"]},
    {"powers":[0,1,0,0,2,0,1,0,0,0,0],"q":["29231168923523/16320000000000","255148974707357/3750000000","-2335346737756928/166015625"]},
    {"powers":[0,1,0,0,2,0,0,1,0,0,0],"q":["10308843529409/16320000000000","-304343215954673/7500000000","3643456499042816/166015625"]},
    {"powers":[0,1,0,0,1,2,0,0,0,0,0],"q":["1801406681143/1152000000000","-5390444334587/45000000","388754379860992/17578125"]},
    {"powers":[0,1,0,0,1,1,1,0,0,0,0],"q":["10327866509049/5440000000000","-909524593001689/7500000000","15617415002322944/498046875"]},
    {"powers":[0,1,0,0,1,1,0,1,0,0,0],"q":["-62041239173417/97920000000000","1151618082450257/22500000000","15341268545928448/1494140625"]},
    {"powers":[0,1,0,0,1,0,2,0,0,0,0],"q":["-3735305040421/97920000000000","-277134959673581/5625000000","-919411062685696/1494140625"]},
    {"powers":[0,1,0,0,1,0,1,1,0,0,0],"q":["229375782587/652800000000","-952119424937/20000000","-45352231641088/19921875"]},
    {"powers":[0,1,0,0,1,0,0,2,0,0,0],"q":["-52061639437913/24480000000000","773335372941601/11250000000","-23812441530540032/1494140625"]},
    {"powers":[0,1,0,0,1,0,0,0,2,0,0],"q":["-13619975061647/97920000000000","-264818030027323/22500000000","2626675091749888/1494140625"]},
    {"powers":[0,1,0,0,1,0,0,0,1,1,0],"q":["3864897050477/3264000000000","-1018461744023/1500000000","782602700049664/33203125"]},
    {"powers":[0,1,0,0,1,0,0,0,1,0,1],"q":["34627370478947/97920000000000","-223213405965977/22500000000","-10286193423167488/1494140625"]},
    {"powers":[0,1,0,0,1,0,0,0,0,2,0],"q":["700512860437/765000000000","-564820505960743/11250000000","4263339438661376/1494140625"]},
    {"powers":[0,1,0,0,1,0,0,0,0,1,1],"q":["-6098970868697/32640000000000","-9892213392979/625000000","-8922464055200512/498046875"]},
    {"powers":[0,1,0,0,1,0,0,0,0,0,2],"q":["74277940814989/97920000000000","1377955912069301/22500000000","-23479888884525056/1494140625"]},
    {"powers":[0,1,0,0,0,3,0,0,0,0,0],"q":["-133252628246761/97920000000000","1241694684161791/22500000000","-36837057935700736/1494140625"]},
    {"powers":[0,1,0,0,0,2,1,0,0,0,0],"q":["16814821009273/9792000000000","-377015779961489/4500000000","11514307930199552/298828125"]},
    {"powers":[0,1,0,0,0,2,0,1,0,0,0],"q":["4346096905537/6120000000000","-306007586852203/5625000000","4374286735808512/1494140625"]},
    {"powers":[0,1,0,0,0,1,2,0,0,0,0],"q":["2669195154149/2720000000000","-24419166124511/2500000000","3255461738620416/166015625"]},
    {"powers":[0,1,0,0,0,1,1,1,0,0,0],"q":["1730774301461/5760000000000","-491313621979601/11250000000","-365369848989184/87890625"]},
    {"powers":[0,1,0,0,0,1,0,2,0,0,0],"q":["8364248386937/32640000000000","-23362428539207/7500000000","2016326652799232/498046875"]},
    {"powers":[0,1,0,0,0,1,0,0,2,0,0],"q":["-89225794017461/48960000000000","2552075837540557/22500000000","-20060188365455872/1494140625"]},
    {"powers":[0,1,0,0,0,1,0,0,1,1,0],"q":["6346324362229/5760000000000","25464159729973/5625000000","-276701120016896/87890625"]},
    {"powers":[0,1,0,0,0,1,0,0,1,0,1],"q":["-45842915053849/48960000000000","219122579805017/5625000000","-872435676900608/1494140625"]},
    {"powers":[0,1,0,0,0,1,0,0,0,2,0],"q":["-19285038555017/48960000000000","901873247731637/11250000000","-5747510446215424/1494140625"]},
    {"powers":[0,1,0,0,0,1,0,0,0,1,1],"q":["-391550572087/160000000000","337288011881321/2500000000","-534973468974848/9765625"]},
    {"powers":[0,1,0,0,0,1,0,0,0,0,2],"q":["-1240037894701/1958400000000","-210561877594433/4500000000","-1995703201817344/298828125"]},
    {"powers":[0,1,0,0,0,0,3,0,0,0,0],"q":["338201049257/480000000000","164195014337587/3750000000","-86978319837952/29296875"]},
    {"powers":[0,1,0,0,0,0,2,1,0,0,0],"q":["-484679552187/10880000000000","14072349416693/3750000000","-8741790407979776/498046875"]},
    {"powers":[0,1,0,0,0,0,1,2,0,0,0],"q":["-19468078883693/24480000000000","-437524825147/5625000000","21218903818970368/1494140625"]},
    {"powers":[0,1,0,0,0,0,1,0,2,0,0],"q":["-1368771125577/2720000000000","128161031261647/3750000000","-3535263904781824/498046875"]},
    {"powers":[0,1,0,0,0,0,1,0,1,1,0],"q":["-40003750171919/97920000000000","731489117025367/11250000000","-28517422572829184/1494140625"]},
    {"powers":[0,1,0,0,0,0,1,0,1,0,1],"q":["11521201119227/8160000000000","-5293013480331/156250000","6763692481189888/498046875"]},
    {"powers":[0,1,0,0,0,0,1,0,0,2,0],"q":["26051267600677/32640000000000","-70741390388417/468750000","5710538447015424/166015625"]},
    {"powers":[0,1,0,0,0,0,1,0,0,1,1],"q":["-24328670526229/97920000000000","1532336790851329/22500000000","-16558338291710464/1494140625"]},
    {"powers":[0,1,0,0,0,0,1,0,0,0,2],"q":["13660606425401/48960000000000","-721346665983341/11250000000","31067626316833792/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,3,0,0,0],"q":["-92040388759291/97920000000000","1739277736710091/22500000000","-17062872462278656/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,2,0,0],"q":["-52924458329249/48960000000000","188579176322021/2812500000","-36673668476171008/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,1,1,0],"q":["55553683839479/48960000000000","-1191241797010213/22500000000","-16994627074042112/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,1,0,1],"q":["62051953995679/48960000000000","-198925645561973/22500000000","2447120651345408/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,0,2,0],"q":["-88611626067233/97920000000000","-810662979505837/22500000000","-24665267590777088/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,0,1,1],"q":["117044993726719/48960000000000","-521141949144901/2812500000","61367076915208448/1494140625"]},
    {"powers":[0,1,0,0,0,0,0,1,0,0,2],"q":["125956498779967/97920000000000","-159132192651547/1406250000","19261855001147392/1494140625"]},
    {"powers":[0,0,4,0,0,0,0,0,0,0,0],"q":["11329116365719/97920000000000","-1388380587219769/22500000000","23541302698933504/1494140625"]},
    {"powers":[0,0,3,1,0,0,0,0,0,0,0],"q":["8743343586329/6528000000000","4212862023471/125000000","736126056535552/99609375"]},
    {"powers":[0,0,3,0,1,0,0,0,0,0,0],"q":["8211005548661/12240000000000","-199225663885147/5625000000","-7372943683054592/1494140625"]},
    {"powers":[0,0,3,0,0,1,0,0,0,0,0],"q":["24060983959241/97920000000000","-1297736125603781/22500000000","20562493120583936/1494140625"]},
    {"powers":[0,0,3,0,0,0,1,0,0,0,0],"q":["-4748683581079/10880000000000","-228214541503931/2500000000","566317201203456/166015625"]},
    {"powers":[0,0,3,0,0,0,0,1,0,0,0],"q":["32094058561397/48960000000000","-314716774176931/5625000000","36597504114148864/1494140625"]},
    {"powers":[0,0,2,2,0,0,0,0,0,0,0],"q":["189269763845311/97920000000000","-1389501862753441/22500000000","26153840747566336/1494140625"]},
    {"powers":[0,0,2,1,1,0,0,0,0,0,0],"q":["-13176967131071/24480000000000","33887523145033/2812500000","17723974016701696/1494140625"]},
    {"powers":[0,0,2,1,0,1,0,0,0,0,0],"q":["-107318563994509/97920000000000","2059038803857579/22500000000","-15894901860265984/1494140625"]},
    {"powers":[0,0,2,1,0,0,1,0,0,0,0],"q":["94189320058627/97920000000000","831057590024333/22500000000","-4999029540370688/1494140625"]},
    {"powers":[0,0,2,1,0,0,0,1,0,0,0],"q":["-228034268426993/97920000000000","283052048343829/11250000000","-11285971263335168/1494140625"]},
    {"powers":[0,0,2,0,2,0,0,0,0,0,0],"q":["60966059615431/97920000000000","-184111422952397/2812500000","13146884745473536/1494140625"]},
    {"powers":[0,0,2,0,1,1,0,0,0,0,0],"q":["5402971698461/3060000000000","-714211904465977/22500000000","17642623650533632/1494140625"]},
    {"powers":[0,0,2,0,1,0,1,0,0,0,0],"q":["-965778118291/1920000000000","6038005678747/1250000000","181181239465984/29296875"]},
    {"powers":[0,0,2,0,1,0,0,1,0,0,0],"q":["-66964039249537/97920000000000","823465678415531/11250000000","-10081911667432192/1494140625"]},
    {"powers":[0,0,2,0,0,2,0,0,0,0,0],"q":["-2413997019869/48960000000000","96870069645103/22500000000","-31805104688274688/1494140625"]},
    {"powers":[0,0,2,0,0,1,1,0,0,0,0],"q":["4185094947499/10880000000000","-214484014429199/2500000000","6082202431433984/166015625"]},
    {"powers":[0,0,2,0,0,1,0,1,0,0,0],"q":["6978570193927/10880000000000","98895871720573/2500000000","1345176896914432/166015625"]},
    {"powers":[0,0,2,0,0,0,2,0,0,0,0],"q":["-6901040623763/32640000000000","-54031441330227/1250000000","-5096331571095808/498046875"]},
    {"powers":[0,0,2,0,0,0,1,1,0,0,0],"q":["59912929619989/48960000000000","-517609881159679/11250000000","26331985527454208/1494140625"]},
    {"powers":[0,0,2,0,0,0,0,2,0,0,0],"q":["-30772474034861/19584000000000","115899260721733/2250000000","1839396678168064/298828125"]},
    {"powers":[0,0,2,0,0,0,0,0,2,0,0],"q":["-4620092957479/3060000000000","189021508962691/2812500000","-32259769072149248/1494140625"]},
    {"powers":[0,0,2,0,0,0,0,0,1,1,0],"q":["21350278234213/97920000000000","-587209432848727/5625000000","49915119444418048/1494140625"]},
    {"powers":[0,0,2,0,0,0,0,0,1,0,1],"q":["-8447682881231/48960000000000","-1238441755277693/22500000000","8267336621063168/1494140625"]},
    {"powers":[0,0,2,0,0,0,0,0,0,2,0],"q":["3047447980289/10880000000000","-68426854822929/2500000000","-1797587306922496/166015625"]},
    {"powers":[0,0,2,0,0,0,0,0,0,1,1],"q":["1423393016291/6528000000000","-19590749737713/500000000","-941560398591488/99609375"]},
    {"powers":[0,0,2,0,0,0,0,0,0,0,2],"q":["104961869462573/97920000000000","636476246645947/22500000000","15848656419408128/1494140625"]},
    {"powers":[0,0,1,3,0,0,0,0,0,0,0],"q":["-10458757139407/24480000000000","-145624574958197/22500000000","-14754926582491648/1494140625"]},
    {"powers":[0,0,1,2,1,0,0,0,0,0,0],"q":["-480554618797/5760000000000","136102189802497/11250000000","-46842621647872/87890625"]},
    {"powers":[0,0,1,2,0,1,0,0,0,0,0],"q":["-48386257221703/97920000000000","-36925593038387/1406250000","26659970783374592/1494140625"]},
    {"powers":[0,0,1,2,0,0,1,0,0,0,0],"q":["19718886661519/32640000000000","158335013853463/3750000000","1068833636145664/498046875"]},
    {"powers":[0,0,1,2,0,0,0,1,0,0,0],"q":["-3352930471301/5760000000000","-1591181966319443/22500000000","607303092262144/87890625"]},
    {"powers":[0,0,1,1,2,0,0,0,0,0,0],"q":["-10649267926501/6120000000000","1278259649293051/22500000000","-5137972718949376/1494140625"]},
    {"powers":[0,0,1,1,1,1,0,0,0,0,0],"q":["452938694951/816000000000","393498828947/500000000","304057616766208/19921875"]},
    {"powers":[0,0,1,1,1,0,1,0,0,0,0],"q":["6291205690981/32640000000000","35293790936353/937500000","3897181622081536/498046875"]},
    {"powers":[0,0,1,1,1,0,0,1,0,0,0],"q":["16546032947789/48960000000000","166687748987267/22500000000","12003653903761408/1494140625"]},
    {"powers":[0,0,1,1,0,2,0,0,0,0,0],"q":["-13697909896267/19584000000000","21431357863289/900000000","2418461185229312/298828125"]},
    {"powers":[0,0,1,1,0,1,1,0,0,0,0],"q":["117605777682229/48960000000000","-2729330598019343/22500000000","47778880965832448/1494140625"]},
    {"powers":[0,0,1,1,0,1,0,1,0,0,0],"q":["-695799632093/1224000000000","301185444220007/4500000000","8347475696525824/298828125"]},
    {"powers":[0,0,1,1,0,0,2,0,0,0,0],"q":["18821690252509/97920000000000","347307164121521/22500000000","1908461656893184/1494140625"]},
    {"powers":[0,0,1,1,0,0,1,1,0,0,0],"q":["-2686095102361/19584000000000","-26391188011397/4500000000","-116848214719744/11953125"]},
    {"powers":[0,0,1,1,0,0,0,2,0,0,0],"q":["-10411057256219/6120000000000","170917021706771/5625000000","-26397269281505024/1494140625"]},
    {"powers":[0,0,1,1,0,0,0,0,2,0,0],"q":["19693967697331/97920000000000","-373717056907441/22500000000","16673077318479616/1494140625"]},
    {"powers":[0,0,1,1,0,0,0,0,1,1,0],"q":["-122045053675109/97920000000000","-324876843454141/22500000000","-17500677574406144/1494140625"]},
    {"powers":[0,0,1,1,0,0,0,0,1,0,1],"q":["24440012189279/10880000000000","-518276124061981/3750000000","13917418872308992/498046875"]},
    {"powers":[0,0,1,1,0,0,0,0,0,2,0],"q":["5678211560441/24480000000000","181007611023293/11250000000","-35060793734200576/1494140625"]},
    {"powers":[0,0,1,1,0,0,0,0,0,1,1],"q":["107726628544301/97920000000000","-97761841978379/5625000000","-893853604539904/1494140625"]},
    {"powers":[0,0,1,1,0,0,0,0,0,0,2],"q":["18615843601699/24480000000000","-831560487430531/22500000000","-16496123058700544/1494140625"]},
    {"powers":[0,0,1,0,3,0,0,0,0,0,0],"q":["3311649977821/4080000000000","84874204506791/3750000000","-1154969976262912/498046875"]},
    {"powers":[0,0,1,0,2,1,0,0,0,0,0],"q":["185543824858259/97920000000000","-226574523806173/2812500000","22272853825535744/1494140625"]},
    {"powers":[0,0,1,0,2,0,1,0,0,0,0],"q":["133738979271241/97920000000000","-1078409434522051/22500000000","43464458584638976/1494140625"]},
    {"powers":[0,0,1,0,2,0,0,1,0,0,0],"q":["-240101480417/612000000000","182880336565511/2250000000","-1158492932165888/59765625"]},
    {"powers":[0,0,1,0,1,2,0,0,0,0,0],"q":["-32509680751793/32640000000000","-347140809039037/7500000000","8919284103446272/498046875"]},
    {"powers":[0,0,1,0,1,1,1,0,0,0,0],"q":["4630539614711/16320000000000","60475334212189/3750000000","3406006523690752/498046875"]},
    {"powers":[0,0,1,0,1,1,0,1,0,0,0],"q":["-8013941784817/10880000000000","302627554538521/7500000000","2611501669298944/498046875"]},
    {"powers":[0,0,1,0,1,0,2,0,0,0,0],"q":["-43041166136429/32640000000000","72806553173657/3750000000","727662629833472/166015625"]},
    {"powers":[0,0,1,0,1,0,1,1,0,0,0],"q":["25064650279777/24480000000000","1476091669436927/22500000000","-10854147026292992/1494140625"]},
    {"powers":[0,0,1,0,1,0,0,2,0,0,0],"q":["19461072347497/19584000000000","-25219982137249/450000000","6954149210564608/298828125"]},
    {"powers":[0,0,1,0,1,0,0,0,2,0,0],"q":["-2525355473557/10880000000000","-13629635975113/2500000000","-387047212367872/166015625"]},
    {"powers":[0,0,1,0,1,0,0,0,1,1,0],"q":["60582440593379/97920000000000","-116022281467357/11250000000","-912871135042816/1494140625"]},
    {"powers":[0,0,1,0,1,0,0,0,1,0,1],"q":["-1117938517541/2176000000000","2149087947173/750000000","-415104305982464/99609375"]},
    {"powers":[0,0,1,0,1,0,0,0,0,2,0],"q":["19689446338253/97920000000000","50915629683157/22500000000","3833370049468928/1494140625"]},
    {"powers":[0,0,1,0,1,0,0,0,0,1,1],"q":["-147126824421173/97920000000000","56050040082533/22500000000","-18155219966405888/1494140625"]},
    {"powers":[0,0,1,0,1,0,0,0,0,0,2],"q":["11185277290939/48960000000000","-624732366606589/11250000000","4488604283810048/1494140625"]},
    {"powers":[0,0,1,0,0,3,0,0,0,0,0],"q":["12825468865061/19584000000000","1768866990869/562500000","-399837203496704/59765625"]},
    {"powers":[0,0,1,0,0,2,1,0,0,0,0],"q":["55870549936073/97920000000000","-179113994688563/22500000000","291791856424448/1494140625"]},
    {"powers":[0,0,1,0,0,2,0,1,0,0,0],"q":["63512714134973/97920000000000","917201058887317/22500000000","-13227184370586112/1494140625"]},
    {"powers":[0,0,1,0,0,1,2,0,0,0,0],"q":["53065222510447/32640000000000","-145601053633597/1250000000","7536901696681472/498046875"]},
    {"powers":[0,0,1,0,0,1,1,1,0,0,0],"q":["3355948787221/2880000000000","-28814074658417/703125000","1213750031639552/87890625"]},
    {"powers":[0,0,1,0,0,1,0,2,0,0,0],"q":["-31700906641487/19584000000000","259691158432937/4500000000","1753945144814848/298828125"]},
    {"powers":[0,0,1,0,0,1,0,0,2,0,0],"q":["-51964275520051/97920000000000","118914200851157/2812500000","-21955210218712576/1494140625"]},
    {"powers":[0,0,1,0,0,1,0,0,1,1,0],"q":["-17406309294347/97920000000000","-42998654297317/5625000000","-3599541221180672/1494140625"]},
    {"powers":[0,0,1,0,0,1,0,0,1,0,1],"q":["8732107535779/24480000000000","-1410906388799401/22500000000","10890072072549376/1494140625"]},
    {"powers":[0,0,1,0,0,1,0,0,0,2,0],"q":["-7246988388461/32640000000000","-112197067191737/3750000000","1957515140825344/498046875"]},
    {"powers":[0,0,1,0,0,1,0,0,0,1,1],"q":["-53209043565869/48960000000000","1265298086619103/22500000000","-1103715756114688/1494140625"]},
    {"powers":[0,0,1,0,0,1,0,0,0,0,2],"q":["-40846532149039/32640000000000","-29161130727239/1875000000","-2968665210505984/498046875"]},
    {"powers":[0,0,1,0,0,0,3,0,0,0,0],"q":["61447300872367/48960000000000","-2448087097338959/22500000000","-3670325111059456/1494140625"]},
    {"powers":[0,0,1,0,0,0,2,1,0,0,0],"q":["198103695749671/97920000000000","-2221241589237541/22500000000","12928271736146176/1494140625"]},
    {"powers":[0,0,1,0,0,0,1,2,0,0,0],"q":["446900507433/1360000000000","171598425564779/3750000000","12240913726127872/498046875"]},
    {"powers":[0,0,1,0,0,0,1,0,2,0,0],"q":["-39227285754869/48960000000000","-484633566622801/11250000000","5952682367113472/1494140625"]},
    {"powers":[0,0,1,0,0,0,1,0,1,1,0],"q":["-105578920910023/97920000000000","1628547311542603/22500000000","-13188419095280128/1494140625"]},
    {"powers":[0,0,1,0,0,0,1,0,1,0,1],"q":["-948175511059/3916800000000","-249324879706993/4500000000","5238266275100416/298828125"]},
    {"powers":[0,0,1,0,0,0,1,0,0,2,0],"q":["73557469236299/97920000000000","1519349813303791/22500000000","-14380331011492096/1494140625"]},
    {"powers":[0,0,1,0,0,0,1,0,0,1,1],"q":["-5245451906459/1958400000000","88007427035993/1125000000","297990318401536/298828125"]},
    {"powers":[0,0,1,0,0,0,1,0,0,0,2],"q":["50928227334859/97920000000000","56479590826631/22500000000","21493686786744064/1494140625"]},
    {"powers":[0,0,1,0,0,0,0,3,0,0,0],"q":["-14694701761249/19584000000000","73928884027811/2250000000","-324392799137024/59765625"]},
    {"powers":[0,0,1,0,0,0,0,1,2,0,0],"q":["-5202269565937/24480000000000","85051554188171/2812500000","4495269276948992/1494140625"]},
    {"powers":[0,0,1,0,0,0,0,1,1,1,0],"q":["17188201387211/12240000000000","-21688868411887/5625000000","5299718986083328/1494140625"]},
    {"powers":[0,0,1,0,0,0,0,1,1,0,1],"q":["10750333493/20000000000","3866867664851/312500000","-24745038979584/9765625"]},
    {"powers":[0,0,1,0,0,0,0,1,0,2,0],"q":["-50077229490017/97920000000000","-578642022275819/11250000000","8342881740844288/1494140625"]},
    {"powers":[0,0,1,0,0,0,0,1,0,1,1],"q":["-8334604903813/3916800000000","66178524546493/2250000000","-3178219784087552/298828125"]},
    {"powers":[0,0,1,0,0,0,0,1,0,0,2],"q":["4783853190479/9792000000000","-254622810183301/4500000000","2072283943416064/298828125"]},
    {"powers":[0,0,0,4,0,0,0,0,0,0,0],"q":["-20767839146087/48960000000000","-254253142181113/11250000000","5600561218082816/1494140625"]},
    {"powers":[0,0,0,3,1,0,0,0,0,0,0],"q":["483763980011/1224000000000","94551297224659/4500000000","-3071196543061504/298828125"]},
    {"powers":[0,0,0,3,0,1,0,0,0,0,0],"q":["13590188535457/32640000000000","-493621041985837/7500000000","2210492108841472/498046875"]},
    {"powers":[0,0,0,3,0,0,1,0,0,0,0],"q":["23958587684341/97920000000000","-123628553814803/11250000000","2405011441659136/1494140625"]},
    {"powers":[0,0,0,3,0,0,0,1,0,0,0],"q":["-1784113252467/10880000000000","236318999562331/7500000000","-4695945796395776/498046875"]},
    {"powers":[0,0,0,2,2,0,0,0,0,0,0],"q":["-63023572381289/97920000000000","-231953761571281/22500000000","7847542898089216/1494140625"]},
    {"powers":[0,0,0,2,1,1,0,0,0,0,0],"q":["4545632645471/6120000000000","-500353944595409/5625000000","39757936197502976/1494140625"]},
    {"powers":[0,0,0,2,1,0,1,0,0,0,0],"q":["-33933265050151/97920000000000","-1582512236796809/22500000000","29182558591695104/1494140625"]},
    {"powers":[0,0,0,2,1,0,0,1,0,0,0],"q":["11554941815441/48960000000000","-83868154635701/11250000000","-3193858322882048/1494140625"]},
    {"powers":[0,0,0,2,0,2,0,0,0,0,0],"q":["-304475325553/2720000000000","-603788017577909/7500000000","17774181309028864/498046875"]},
    {"powers":[0,0,0,2,0,1,1,0,0,0,0],"q":["6415399002613/12240000000000","-1685540267163389/22500000000","3440003439977984/1494140625"]},
    {"powers":[0,0,0,2,0,1,0,1,0,0,0],"q":["-346014602299/544000000000","76735644053911/1500000000","-639841088585984/99609375"]},
    {"powers":[0,0,0,2,0,0,2,0,0,0,0],"q":["18834628782959/32640000000000","122606262902117/2500000000","-5568275847186176/498046875"]},
    {"powers":[0,0,0,2,0,0,1,1,0,0,0],"q":["145001281775633/97920000000000","-698185066188229/11250000000","-114830520201472/1494140625"]},
    {"powers":[0,0,0,2,0,0,0,2,0,0,0],"q":["-4703926652317/10880000000000","5254302827467/2500000000","1342192164662528/166015625"]},
    {"powers":[0,0,0,2,0,0,0,0,2,0,0],"q":["-2205410131861/97920000000000","62834733667073/703125000","-44279340687006976/1494140625"]},
    {"powers":[0,0,0,2,0,0,0,0,1,1,0],"q":["-3535095547021/4896000000000","322369266569443/4500000000","-816027430715392/298828125"]},
    {"powers":[0,0,0,2,0,0,0,0,1,0,1],"q":["-225270980737189/97920000000000","594882653615809/22500000000","-38803784436062464/1494140625"]},
    {"powers":[0,0,0,2,0,0,0,0,0,2,0],"q":["-2973229241537/16320000000000","-328373288046223/3750000000","1368584019846656/498046875"]},
    {"powers":[0,0,0,2,0,0,0,0,0,1,1],"q":["-926664872903/97920000000000","-199935579434893/5625000000","37025941494314752/1494140625"]},
    {"powers":[0,0,0,2,0,0,0,0,0,0,2],"q":["-2169444511369/1958400000000","248833611520357/4500000000","-5879763028827904/298828125"]},
    {"powers":[0,0,0,1,3,0,0,0,0,0,0],"q":["-243090060143/48960000000000","-6050681321249/22500000000","-18251510077305856/1494140625"]},
    {"powers":[0,0,0,1,2,1,0,0,0,0,0],"q":["-26542173744797/97920000000000","1312417835651237/22500000000","-2063274915871232/1494140625"]},
    {"powers":[0,0,0,1,2,0,1,0,0,0,0],"q":["613235744033/10880000000000","-758941898770829/7500000000","9893944251718144/498046875"]},
    {"powers":[0,0,0,1,2,0,0,1,0,0,0],"q":["41731388968201/19584000000000","-522238337948017/4500000000","8097200874800128/298828125"]},
    {"powers":[0,0,0,1,1,2,0,0,0,0,0],"q":["-8560365082909/97920000000000","-12162279176279/5625000000","-8306091039929344/1494140625"]},
    {"powers":[0,0,0,1,1,1,1,0,0,0,0],"q":["-17284590920923/32640000000000","320827172094941/2500000000","-13796492822067968/498046875"]},
    {"powers":[0,0,0,1,1,1,0,1,0,0,0],"q":["-989800699/160000000000","1555977984721/29296875","192970860307712/29296875"]},
    {"powers":[0,0,0,1,1,0,2,0,0,0,0],"q":["717053392859/2880000000000","59055606790667/11250000000","-1089693916669952/87890625"]},
    {"powers":[0,0,0,1,1,0,1,1,0,0,0],"q":["3034981054801/5760000000000","-92973031301041/11250000000","-743807234130944/87890625"]},
    {"powers":[0,0,0,1,1,0,0,2,0,0,0],"q":["-1474453988601/10880000000000","-19085228362957/7500000000","5661739199151872/498046875"]},
    {"powers":[0,0,0,1,1,0,0,0,2,0,0],"q":["-4387223357051/8160000000000","-92411352987761/7500000000","-2990168131369728/166015625"]},
    {"powers":[0,0,0,1,1,0,0,0,1,1,0],"q":["82836352645427/97920000000000","-385404534673127/22500000000","14564330832856832/1494140625"]},
    {"powers":[0,0,0,1,1,0,0,0,1,0,1],"q":["174522839929837/97920000000000","-899358683895341/11250000000","7940089058904832/1494140625"]},
    {"powers":[0,0,0,1,1,0,0,0,0,2,0],"q":["29978697461741/97920000000000","-383455516541051/22500000000","-11765940685537024/1494140625"]},
    {"powers":[0,0,0,1,1,0,0,0,0,1,1],"q":["-360599592613/320000000000","-40687308455849/7500000000","-569116871285248/29296875"]},
    {"powers":[0,0,0,1,1,0,0,0,0,0,2],"q":["21815099162879/32640000000000","-343334714690437/3750000000","12218709807586304/498046875"]},
    {"powers":[0,0,0,1,0,3,0,0,0,0,0],"q":["-7481939354489/19584000000000","311571823525651/2250000000","-1679698578697984/59765625"]},
    {"powers":[0,0,0,1,0,2,1,0,0,0,0],"q":["12269188579037/24480000000000","163035589339837/22500000000","-1360028386058752/1494140625"]},
    {"powers":[0,0,0,1,0,2,0,1,0,0,0],"q":["815396856733/12240000000000","803784558908033/11250000000","1154821925348864/1494140625"]},
    {"powers":[0,0,0,1,0,1,2,0,0,0,0],"q":["4972953099143/4896000000000","2201046405173/2250000000","3657652484316416/298828125"]},
    {"powers":[0,0,0,1,0,1,1,1,0,0,0],"q":["-2125438242239/32640000000000","227978370515353/2500000000","-12442915044196864/498046875"]},
    {"powers":[0,0,0,1,0,1,0,2,0,0,0],"q":["-72633165062819/48960000000000","1098309298259233/22500000000","-30704341028616448/1494140625"]},
    {"powers":[0,0,0,1,0,1,0,0,2,0,0],"q":["-5052955904161/5440000000000","111698388305653/3750000000","-3214804571911936/498046875"]},
    {"powers":[0,0,0,1,0,1,0,0,1,1,0],"q":["50138488823741/97920000000000","-1490944652048381/22500000000","26028322713614336/1494140625"]},
    {"powers":[0,0,0,1,0,1,0,0,1,0,1],"q":["105809495385889/97920000000000","-209897349276409/22500000000","16458380132184064/1494140625"]},
    {"powers":[0,0,0,1,0,1,0,0,0,2,0],"q":["113045579574323/97920000000000","-3764184960339353/22500000000","47604868538544128/1494140625"]},
    {"powers":[0,0,0,1,0,1,0,0,0,1,1],"q":["276677037649/1088000000000","-5454253041577/125000000","-425921563397632/33203125"]},
    {"powers":[0,0,0,1,0,1,0,0,0,0,2],"q":["36571239200929/19584000000000","-394586475045539/2250000000","3723099142922752/298828125"]},
    {"powers":[0,0,0,1,0,0,3,0,0,0,0],"q":["-2967763426401/5440000000000","-46792560102121/1875000000","3727637452899584/498046875"]},
    {"powers":[0,0,0,1,0,0,2,1,0,0,0],"q":["-6341397508447/10880000000000","-8735191384921/1875000000","4000729768665344/498046875"]},
    {"powers":[0,0,0,1,0,0,1,2,0,0,0],"q":["-592620996739/1920000000000","280218709163369/3750000000","-5136627652608/9765625"]},
    {"powers":[0,0,0,1,0,0,1,0,2,0,0],"q":["-40555215458909/97920000000000","412523955269917/11250000000","6014723895014656/1494140625"]},
    {"powers":[0,0,0,1,0,0,1,0,1,1,0],"q":["-7671548213257/2720000000000","-3856352312563/234375000","-3867520208831744/498046875"]},
    {"powers":[0,0,0,1,0,0,1,0,1,0,1],"q":["7767198690887/32640000000000","953676821473673/7500000000","-3049788232690176/166015625"]},
    {"powers":[0,0,0,1,0,0,1,0,0,2,0],"q":["228407048671/191250000000","-643662626879357/22500000000","5887346942734592/1494140625"]},
    {"powers":[0,0,0,1,0,0,1,0,0,1,1],"q":["-15393403972649/10880000000000","12199174064771/625000000","-1381197693275904/166015625"]},
    {"powers":[0,0,0,1,0,0,1,0,0,0,2],"q":["4575566956793/19584000000000","-2751823896017/450000000","-142031668711168/298828125"]},
    {"powers":[0,0,0,1,0,0,0,3,0,0,0],"q":["-371286457387/10880000000000","-65385067696181/1875000000","4296806258969344/498046875"]},
    {"powers":[0,0,0,1,0,0,0,1,2,0,0],"q":["466524149473/576000000000","-281785982390887/4500000000","-263998566386944/17578125"]},
    {"powers":[0,0,0,1,0,0,0,1,1,1,0],"q":["-1288624238201/9792000000000","199897500271501/4500000000","46468887470848/59765625"]},
    {"powers":[0,0,0,1,0,0,0,1,1,0,1],"q":["6993556476151/16320000000000","342548658189979/3750000000","-3460168718852096/166015625"]},
    {"powers":[0,0,0,1,0,0,0,1,0,2,0],"q":["7145554368037/48960000000000","680759962907971/22500000000","-15658069898592256/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,1,0,1,1],"q":["23099226385201/24480000000000","-203500415294689/22500000000","16983154188937984/1494140625"]},
    {"powers":[0,0,0,1,0,0,0,1,0,0,2],"q":["2401959895937/5760000000000","6009303066367/175781250","280594923917312/87890625"]},
    {"powers":[0,0,0,0,4,0,0,0,0,0,0],"q":["-17673532682459/16320000000000","284029726637599/3750000000","-3783484481935616/166015625"]},
    {"powers":[0,0,0,0,3,1,0,0,0,0,0],"q":["84464551002733/97920000000000","-790031222056829/11250000000","27285604108419328/1494140625"]},
    {"powers":[0,0,0,0,3,0,1,0,0,0,0],"q":["67970402719337/48960000000000","828972676584881/22500000000","14394749222746624/1494140625"]},
    {"powers":[0,0,0,0,3,0,0,1,0,0,0],"q":["10252435290313/97920000000000","-1507451790950833/22500000000","10221566047118848/1494140625"]},
    {"powers":[0,0,0,0,2,2,0,0,0,0,0],"q":["129707925491279/97920000000000","-388471545338969/22500000000","-8170592674176256/1494140625"]},
    {"powers":[0,0,0,0,2,1,1,0,0,0,0],"q":["48495907871093/48960000000000","-84913593313741/22500000000","7845638980097536/1494140625"]},
    {"powers":[0,0,0,0,2,1,0,1,0,0,0],"q":["-907169505179/2176000000000","-69162902080009/1500000000","278766056495104/19921875"]},
    {"powers":[0,0,0,0,2,0,2,0,0,0,0],"q":["50066938979707/48960000000000","-91631127847241/5625000000","23365403705172224/1494140625"]},
    {"powers":[0,0,0,0,2,0,1,1,0,0,0],"q":["-562317397897/1920000000000","10154314940649/1250000000","-352275353199872/29296875"]},
    {"powers":[0,0,0,0,2,0,0,2,0,0,0],"q":["661971626261/408000000000","12763520400241/750000000","13939621948672/1328125"]},
    {"powers":[0,0,0,0,2,0,0,0,2,0,0],"q":["-13539330419821/8160000000000","12050542292813/2500000000","-2843444392047104/498046875"]},
    {"powers":[0,0,0,0,2,0,0,0,1,1,0],"q":["32489691743459/12240000000000","-1747399757658911/11250000000","35865147862884352/1494140625"]},
    {"powers":[0,0,0,0,2,0,0,0,1,0,1],"q":["91781287406303/97920000000000","-488688182754559/11250000000","12411465281750528/1494140625"]},
    {"powers":[0,0,0,0,2,0,0,0,0,2,0],"q":["2860333116533/4896000000000","-216037106393123/4500000000","3531454880029184/298828125"]},
    {"powers":[0,0,0,0,2,0,0,0,0,1,1],"q":["-1263735925103/1920000000000","-80188138501291/1875000000","-278424316935936/9765625"]},
    {"powers":[0,0,0,0,2,0,0,0,0,0,2],"q":["-8596699463729/97920000000000","-259279279579703/11250000000","4089049256409856/1494140625"]},
    {"powers":[0,0,0,0,1,3,0,0,0,0,0],"q":["-38328712998349/32640000000000","427543646463359/7500000000","-5465863513639168/166015625"]},
    {"powers":[0,0,0,0,1,2,1,0,0,0,0],"q":["21621168489601/97920000000000","13911134232553/175781250","7089762091933696/1494140625"]},
    {"powers":[0,0,0,0,1,2,0,1,0,0,0],"q":["30577588813939/16320000000000","-335580370308983/7500000000","19403073675300608/498046875"]},
    {"powers":[0,0,0,0,1,1,2,0,0,0,0],"q":["6678623654719/48960000000000","438088750996571/11250000000","-1933783601373952/1494140625"]},
    {"powers":[0,0,0,0,1,1,1,1,0,0,0],"q":["2192779443193/19584000000000","-7402089438641/562500000","4849810693500928/298828125"]},
    {"powers":[0,0,0,0,1,1,0,2,0,0,0],"q":["1403467360457/5760000000000","509187373077343/11250000000","-80256371853568/87890625"]},
    {"powers":[0,0,0,0,1,1,0,0,2,0,0],"q":["-42860203292963/97920000000000","62219164855637/5625000000","866132816649472/1494140625"]},
    {"powers":[0,0,0,0,1,1,0,0,1,1,0],"q":["-2429271625519/2720000000000","208293704175203/7500000000","2287917603383552/498046875"]},
    {"powers":[0,0,0,0,1,1,0,0,1,0,1],"q":["-21017460411803/32640000000000","183160348898939/3750000000","-2688612222159616/166015625"]},
    {"powers":[0,0,0,0,1,1,0,0,0,2,0],"q":["-5584067816071/48960000000000","-1071526668986923/22500000000","30698412755569408/1494140625"]},
    {"powers":[0,0,0,0,1,1,0,0,0,1,1],"q":["-37938921662381/97920000000000","1597143234548621/22500000000","-33379719415429376/1494140625"]},
    {"powers":[0,0,0,0,1,1,0,0,0,0,2],"q":["-5105618947703/24480000000000","-188747037098353/22500000000","6999275358585088/1494140625"]},
    {"powers":[0,0,0,0,1,0,3,0,0,0,0],"q":["41886086511521/97920000000000","37089237574579/22500000000","3708587050651136/1494140625"]},
    {"powers":[0,0,0,0,1,0,2,1,0,0,0],"q":["68614668730373/97920000000000","-589697539907903/22500000000","11034475038998528/1494140625"]},
    {"powers":[0,0,0,0,1,0,1,2,0,0,0],"q":["31332835470071/97920000000000","-1432416712609571/22500000000","2552683770811136/1494140625"]},
    {"powers":[0,0,0,0,1,0,1,0,2,0,0],"q":["25710164698583/48960000000000","157359337332427/11250000000","11929647901532416/1494140625"]},
    {"powers":[0,0,0,0,1,0,1,0,1,1,0],"q":["-91554816846691/97920000000000","-103680015131381/5625000000","-18970479241106176/1494140625"]},
    {"powers":[0,0,0,0,1,0,1,0,1,0,1],"q":["-12544802883271/9792000000000","42003386798551/562500000","-2222101787857664/298828125"]},
    {"powers":[0,0,0,0,1,0,1,0,0,2,0],"q":["-3851052957517/8160000000000","-7881445107133/1875000000","1605175355797504/166015625"]},
    {"powers":[0,0,0,0,1,0,1,0,0,1,1],"q":["-16246490644387/19584000000000","-28342438831673/1125000000","3800402870533376/298828125"]},
    {"powers":[0,0,0,0,1,0,1,0,0,0,2],"q":["-91415828026787/48960000000000","-1394486884077401/22500000000","1753147050626816/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,3,0,0,0],"q":["-28069044098501/32640000000000","257097886288427/2500000000","-7034897467480576/498046875"]},
    {"powers":[0,0,0,0,1,0,0,1,2,0,0],"q":["6541972133407/32640000000000","-123234520108411/3750000000","-231027345799936/166015625"]},
    {"powers":[0,0,0,0,1,0,0,1,1,1,0],"q":["12573143308051/48960000000000","-1592712743732327/22500000000","30905953105624832/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,1,1,0,1],"q":["-1003994632649/3060000000000","-628804094413111/11250000000","3617152575924992/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,1,0,2,0],"q":["199449455137/1305600000000","3321743113607/375000000","7795677310208/33203125"]},
    {"powers":[0,0,0,0,1,0,0,1,0,1,1],"q":["-36591624640109/97920000000000","-1344473016251041/22500000000","23630619715411456/1494140625"]},
    {"powers":[0,0,0,0,1,0,0,1,0,0,2],"q":["-1385289504617/6528000000000","-2707302751039/125000000","-486167990401792/99609375"]},
    {"powers":[0,0,0,0,0,4,0,0,0,0,0],"q":["1318096807867/2880000000000","845799694989977/22500000000","-603758194894336/87890625"]},
    {"powers":[0,0,0,0,0,3,1,0,0,0,0],"q":["92157808433/12240000000000","-176590703727979/22500000000","-26753314334640896/1494140625"]},
    {"powers":[0,0,0,0,0,3,0,1,0,0,0],"q":["231625691863141/97920000000000","-1153710060138601/22500000000","13623126004254976/1494140625"]},
    {"powers":[0,0,0,0,0,2,2,0,0,0,0],"q":["-9265169978459/24480000000000","383302885725403/11250000000","-26195777784578816/1494140625"]},
    {"powers":[0,0,0,0,0,2,1,1,0,0,0],"q":["48865490573737/32640000000000","-50346013105147/468750000","15894971267279872/498046875"]},
    {"powers":[0,0,0,0,0,2,0,2,0,0,0],"q":["-2505866988647/6528000000000","-15808395512611/750000000","372640065375232/33203125"]},
    {"powers":[0,0,0,0,0,2,0,0,2,0,0],"q":["28401711620023/48960000000000","-77661916808981/1406250000","9110108812967936/1494140625"]},
    {"powers":[0,0,0,0,0,2,0,0,1,1,0],"q":["-8275797541009/4896000000000","-248745640469/7200000","-384361222223104/298828125"]},
    {"powers":[0,0,0,0,0,2,0,0,1,0,1],"q":["10185386728613/4080000000000","-437622539999699/7500000000","2751214451239168/166015625"]},
    {"powers":[0,0,0,0,0,2,0,0,0,2,0],"q":["34830511151231/32640000000000","122680082279839/7500000000","10938044444070656/498046875"]},
    {"powers":[0,0,0,0,0,2,0,0,0,1,1],"q":["99383998867883/97920000000000","1515030573103147/22500000000","-17156696857234432/1494140625"]},
    {"powers":[0,0,0,0,0,2,0,0,0,0,2],"q":["-563777292503/3060000000000","-149034616263809/22500000000","19655237535751424/1494140625"]},
    {"powers":[0,0,0,0,0,1,3,0,0,0,0],"q":["92662998745843/97920000000000","-825256059910889/11250000000","1738492659467008/1494140625"]},
    {"powers":[0,0,0,0,0,1,2,1,0,0,0],"q":["25897014101/1305600000000","-15102470805983/300000000","47913981891584/19921875"]},
    {"powers":[0,0,0,0,0,1,1,2,0,0,0],"q":["10646859399827/6528000000000","-19316764924759/300000000","1236357786080768/99609375"]},
    {"powers":[0,0,0,0,0,1,1,0,2,0,0],"q":["-13062080818087/12240000000000","1137549060325633/11250000000","9607228980385024/1494140625"]},
    {"powers":[0,0,0,0,0,1,1,0,1,1,0],"q":["6636215142131/97920000000000","-2129796047456381/22500000000","-1835989534875904/1494140625"]},
    {"powers":[0,0,0,0,0,1,1,0,1,0,1],"q":["35916515176241/97920000000000","-283989176306711/22500000000","2296586749354496/1494140625"]},
    {"powers":[0,0,0,0,0,1,1,0,0,2,0],"q":["-20743072799233/9792000000000","209995031994001/2250000000","-10257002358084608/298828125"]},
    {"powers":[0,0,0,0,0,1,1,0,0,1,1],"q":["-7998059967101/48960000000000","-61009230175159/703125000","62469924700610048/1494140625"]},
    {"powers":[0,0,0,0,0,1,1,0,0,0,2],"q":["-648836170239/544000000000","50828033034743/1500000000","294600813923072/99609375"]},
    {"powers":[0,0,0,0,0,1,0,3,0,0,0],"q":["-3350056801513/8160000000000","242034015168819/2500000000","-7793521181441792/498046875"]},
    {"powers":[0,0,0,0,0,1,0,1,2,0,0],"q":["-3856401768271/24480000000000","77806063415093/2812500000","-5414080362648064/1494140625"]},
    {"powers":[0,0,0,0,0,1,0,1,1,1,0],"q":["-9560638431251/32640000000000","-2109955129951/1875000000","-2834066050125056/498046875"]},
    {"powers":[0,0,0,0,0,1,0,1,1,0,1],"q":["-7382363330359/6528000000000","13458807173011/150000000","-4049593679812096/99609375"]},
    {"powers":[0,0,0,0,0,1,0,1,0,2,0],"q":["-10900589489369/5760000000000","482263067277719/11250000000","372436725293056/87890625"]},
    {"powers":[0,0,0,0,0,1,0,1,0,1,1],"q":["114212854773223/97920000000000","-1663819155395263/22500000000","47674455634459648/1494140625"]},
    {"powers":[0,0,0,0,0,1,0,1,0,0,2],"q":["-34546307777/4080000000000","-58033343718419/7500000000","-2013347246062336/498046875"]},
    {"powers":[0,0,0,0,0,0,4,0,0,0,0],"q":["-6223836758399/97920000000000","-83513298135023/11250000000","7129305710361856/1494140625"]},
    {"powers":[0,0,0,0,0,0,3,1,0,0,0],"q":["-910188434339/1020000000000","98096538889893/1250000000","-1810085829452288/498046875"]},
    {"powers":[0,0,0,0,0,0,2,2,0,0,0],"q":["-3176396923141/3264000000000","30818169307529/500000000","-589000909476352/99609375"]},
    {"powers":[0,0,0,0,0,0,2,0,2,0,0],"q":["29395347224207/48960000000000","-1336461438078559/22500000000","5584063843320064/1494140625"]},
    {"powers":[0,0,0,0,0,0,2,0,1,1,0],"q":["14667715833521/48960000000000","-816725324909617/22500000000","44068307316009472/1494140625"]},
    {"powers":[0,0,0,0,0,0,2,0,1,0,1],"q":["-2231877729923/9792000000000","70806179916691/4500000000","-2993200794121216/298828125"]},
    {"powers":[0,0,0,0,0,0,2,0,0,2,0],"q":["3387849147011/32640000000000","92179794151113/2500000000","-2773233239335424/498046875"]},
    {"powers":[0,0,0,0,0,0,2,0,0,1,1],"q":["5399926274801/32640000000000","-860546829293/234375000","88408391945472/166015625"]},
    {"powers":[0,0,0,0,0,0,2,0,0,0,2],"q":["48000874690699/97920000000000","-549653922795529/22500000000","21203576442694144/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,3,0,0,0],"q":["166697274792949/97920000000000","-483127262961737/11250000000","-1611407184770816/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,1,2,0,0],"q":["63866627215093/48960000000000","-1179067440044471/22500000000","16031553345687296/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,1,1,1,0],"q":["-128925614008633/97920000000000","2480860648841083/22500000000","-23012698532086528/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,1,1,0,1],"q":["-26756670101171/48960000000000","239186474570473/5625000000","-41223499559971072/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,1,0,2,0],"q":["-76104217172783/48960000000000","-109596259012273/2812500000","43782720005702144/1494140625"]},
    {"powers":[0,0,0,0,0,0,1,1,0,1,1],"q":["-30109754605297/10880000000000","727586624193061/7500000000","-26635287549264896/498046875"]},
    {"powers":[0,0,0,0,0,0,1,1,0,0,2],"q":["-99673939517459/97920000000000","-473283294967069/5625000000","15366966159237376/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,4,0,0,0],"q":["3627659113259/2176000000000","12805512706661/375000000","10187188945408/19921875"]},
    {"powers":[0,0,0,0,0,0,0,2,2,0,0],"q":["-3922633400769/10880000000000","169991099305537/7500000000","-2748907920495872/498046875"]},
    {"powers":[0,0,0,0,0,0,0,2,1,1,0],"q":["19080980367/17408000000","-1828391743309/37500000","336688340931328/19921875"]},
    {"powers":[0,0,0,0,0,0,0,2,1,0,1],"q":["-212624900116267/97920000000000","1791632724760447/22500000000","-56679820755615232/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,2,0,2,0],"q":["-3453411150611/6120000000000","-212523074510063/2812500000","-20787480719008256/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,2,0,1,1],"q":["-19931514892417/19584000000000","18517730500319/562500000","-9293564643722752/298828125"]},
    {"powers":[0,0,0,0,0,0,0,2,0,0,2],"q":["-52681136466091/48960000000000","-726468853000843/22500000000","-5507281165843712/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,4,0,0],"q":["-89145273031/2720000000000","31867336314/9765625","-1219439933986304/166015625"]},
    {"powers":[0,0,0,0,0,0,0,0,3,1,0],"q":["28265197988393/32640000000000","-7811756286949/625000000","1125165213488128/498046875"]},
    {"powers":[0,0,0,0,0,0,0,0,3,0,1],"q":["27054022541383/97920000000000","-840140997468823/22500000000","7307249220625408/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,2,2,0],"q":["3553419191753/16320000000000","80441152127153/2500000000","4206814574249216/498046875"]},
    {"powers":[0,0,0,0,0,0,0,0,2,1,1],"q":["11645823470771/24480000000000","-865084063886467/11250000000","15588797508057344/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,2,0,2],"q":["19848881505337/16320000000000","161040105344857/2500000000","-2722312151104256/498046875"]},
    {"powers":[0,0,0,0,0,0,0,0,1,3,0],"q":["-173931883895987/97920000000000","673069875251603/5625000000","-37376630416097792/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,1,2,1],"q":["562842382711/6528000000000","11940307973189/250000000","-961608031462144/99609375"]},
    {"powers":[0,0,0,0,0,0,0,0,1,1,2],"q":["39131101058023/97920000000000","1051945427908577/22500000000","-23839832428428032/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,1,0,3],"q":["3505946628787/16320000000000","65575321828777/2500000000","4133396880385024/498046875"]},
    {"powers":[0,0,0,0,0,0,0,0,0,4,0],"q":["53190696888827/97920000000000","-36135136209263/351562500","35254889508987392/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,0,3,1],"q":["-83190989667881/97920000000000","994491009194113/11250000000","15872977992676864/1494140625"]},
    {"powers":[0,0,0,0,0,0,0,0,0,2,2],"q":["-112799661925117/32640000000000","1636023093697897/7500000000","-24629367391704832/498046875"]},
    {"powers":[0,0,0,0,0,0,0,0,0,1,3],"q":["1925508312503/2176000000000","-1101752585917/250000000","24751333396224/6640625"]},
    {"powers":[0,0,0,0,0,0,0,0,0,0,4],"q":["911855577697/6528000000000","-238285087064771/1500000000","2640438955776/265625"]}
  ]
}


==> anc/tests/local-certificates.json <==
{
  "description": "Exact local polynomial inequalities on rational boxes. No discretization of those boxes.",
  "certificates": [
    {
      "id": "low_bit_rate",
      "kind": "bernstein",
      "description": "r(p+S) <= 3p/5 + 6S^2 throughout the low-bit box.",
      "variables": [
        "p",
        "x"
      ],
      "box": [
        [
          "0",
          "1/10"
        ],
        [
          "0",
          "1/16"
        ]
      ],
      "degree": [
        3,
        3
      ],
      "polynomial": [
        {
          "powers": [
            3,
            0
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            2,
            1
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            2,
            0
          ],
          "coefficient": "-3"
        },
        {
          "powers": [
            1,
            2
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            1,
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            1,
            0
          ],
          "coefficient": "3/5"
        },
        {
          "powers": [
            0,
            3
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            0,
            2
          ],
          "coefficient": "3"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "erasure_rate",
      "kind": "bernstein",
      "description": "r(57p/100) <= 121p/200 for 0<=p<=1, including p=0 by continuity.",
      "variables": [
        "p"
      ],
      "box": [
        [
          "0",
          "1"
        ]
      ],
      "degree": [
        2
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "185193/500000"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "-9747/10000"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "121/200"
        }
      ],
      "minimum": "343/500000"
    },
    {
      "id": "low_barrier",
      "kind": "bernstein",
      "description": "Complete low-interval image at worst erasure C=0.",
      "variables": [
        "p",
        "x"
      ],
      "box": [
        [
          "0",
          "1/10"
        ],
        [
          "0",
          "1/16"
        ]
      ],
      "degree": [
        3,
        3
      ],
      "polynomial": [
        {
          "powers": [
            3,
            3
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            3,
            2
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            3,
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            3,
            0
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            2,
            3
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            2,
            2
          ],
          "coefficient": "-15"
        },
        {
          "powers": [
            2,
            1
          ],
          "coefficient": "12"
        },
        {
          "powers": [
            2,
            0
          ],
          "coefficient": "-3"
        },
        {
          "powers": [
            1,
            3
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            1,
            2
          ],
          "coefficient": "12"
        },
        {
          "powers": [
            1,
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            0,
            3
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            0,
            2
          ],
          "coefficient": "-3"
        },
        {
          "powers": [
            0,
            0
          ],
          "coefficient": "1/10"
        }
      ],
      "minimum": "2817/81920"
    },
    {
      "id": "high_barrier",
      "kind": "bernstein",
      "description": "Complete high-interval image at worst source S=0.",
      "variables": [
        "p",
        "x"
      ],
      "box": [
        [
          "9/10",
          "1"
        ],
        [
          "0",
          "1/20"
        ]
      ],
      "degree": [
        3,
        3
      ],
      "polynomial": [
        {
          "powers": [
            3,
            3
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            3,
            2
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            3,
            1
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            3,
            0
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            2,
            2
          ],
          "coefficient": "3"
        },
        {
          "powers": [
            2,
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            2,
            0
          ],
          "coefficient": "3"
        },
        {
          "powers": [
            0,
            0
          ],
          "coefficient": "-9/10"
        }
      ],
      "minimum": "172089/4000000"
    },
    {
      "id": "strong_high_barrier",
      "kind": "bernstein",
      "description": "Complete strong high-interval image.",
      "variables": [
        "p",
        "x"
      ],
      "box": [
        [
          "24/25",
          "1"
        ],
        [
          "0",
          "6975757441/152587890625"
        ]
      ],
      "degree": [
        3,
        3
      ],
      "polynomial": [
        {
          "powers": [
            3,
            3
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            3,
            2
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            3,
            1
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            3,
            0
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            2,
            2
          ],
          "coefficient": "3"
        },
        {
          "powers": [
            2,
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            2,
            0
          ],
          "coefficient": "3"
        },
        {
          "powers": [
            0,
            0
          ],
          "coefficient": "-24/25"
        }
      ],
      "minimum": "1114066325607144900791044783470786408/55511151231257827021181583404541015625"
    },
    {
      "id": "switch_on",
      "kind": "bernstein",
      "description": "Switch-on target exceeds 4/5.",
      "variables": [
        "p"
      ],
      "box": [
        [
          "719/1000",
          "1"
        ]
      ],
      "degree": [
        3
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "3"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "-4/5"
        }
      ],
      "minimum": "3746541/500000000"
    },
    {
      "id": "self_maintenance",
      "kind": "bernstein",
      "description": "Restoration drift at least 0.072 on [0.68,0.9].",
      "variables": [
        "p"
      ],
      "box": [
        [
          "17/25",
          "9/10"
        ]
      ],
      "degree": [
        3
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "3"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "-1"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "-9/125"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "restoration_derivative_upper",
      "kind": "nonnegative_factorization",
      "description": "Derivative <=3/2 on [0,1].",
      "variables": [
        "p"
      ],
      "box": [
        [
          "0",
          "1"
        ]
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "6"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "3/2"
        }
      ],
      "factors": [
        {
          "polynomial": [
            {
              "powers": [
                0
              ],
              "coefficient": "6"
            }
          ],
          "power": 1,
          "degree": [
            0
          ]
        },
        {
          "polynomial": [
            {
              "powers": [
                1
              ],
              "coefficient": "1"
            },
            {
              "powers": [
                0
              ],
              "coefficient": "-1/2"
            }
          ],
          "power": 2,
          "degree": [
            1
          ]
        }
      ]
    },
    {
      "id": "restoration_derivative_lower",
      "kind": "bernstein",
      "description": "Derivative >=0 on [0,1].",
      "variables": [
        "p"
      ],
      "box": [
        [
          "0",
          "1"
        ]
      ],
      "degree": [
        2
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "6"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "restoration_extended_lower",
      "kind": "nonnegative_factorization",
      "description": "r>=0 on [-1/2,3/2], with a squared factor.",
      "variables": [
        "p"
      ],
      "box": [
        [
          "-1/2",
          "3/2"
        ]
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "3"
        }
      ],
      "factors": [
        {
          "polynomial": [
            {
              "powers": [
                1
              ],
              "coefficient": "1"
            }
          ],
          "power": 2,
          "degree": [
            1
          ]
        },
        {
          "polynomial": [
            {
              "powers": [
                1
              ],
              "coefficient": "-2"
            },
            {
              "powers": [
                0
              ],
              "coefficient": "3"
            }
          ],
          "power": 1,
          "degree": [
            1
          ]
        }
      ]
    },
    {
      "id": "restoration_extended_upper",
      "kind": "nonnegative_factorization",
      "description": "r<=1 on [-1/2,3/2], with a squared factor.",
      "variables": [
        "p"
      ],
      "box": [
        [
          "-1/2",
          "3/2"
        ]
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "2"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "-3"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "1"
        }
      ],
      "factors": [
        {
          "polynomial": [
            {
              "powers": [
                1
              ],
              "coefficient": "-1"
            },
            {
              "powers": [
                0
              ],
              "coefficient": "1"
            }
          ],
          "power": 2,
          "degree": [
            1
          ]
        },
        {
          "polynomial": [
            {
              "powers": [
                1
              ],
              "coefficient": "2"
            },
            {
              "powers": [
                0
              ],
              "coefficient": "1"
            }
          ],
          "power": 1,
          "degree": [
            1
          ]
        }
      ]
    },
    {
      "id": "source_box_upper",
      "kind": "bernstein",
      "description": "S <=1+9nu on the enlarged scalar box.",
      "variables": [
        "n"
      ],
      "box": [
        [
          "0",
          "1/1048576"
        ]
      ],
      "degree": [
        3
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "-9"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "-15"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "2"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "source_box_lower_factor",
      "kind": "bernstein",
      "description": "|S_negative| <=2nu.",
      "variables": [
        "n"
      ],
      "box": [
        [
          "0",
          "1/1048576"
        ]
      ],
      "degree": [
        2
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "-9"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "-6"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "1"
        }
      ],
      "minimum": "1099505336311/1099511627776"
    },
    {
      "id": "erasure_box_upper",
      "kind": "bernstein",
      "description": "C <=1+9nu.",
      "variables": [
        "n"
      ],
      "box": [
        [
          "0",
          "1/1048576"
        ]
      ],
      "degree": [
        8
      ],
      "polynomial": [
        {
          "powers": [
            8
          ],
          "coefficient": "-1"
        },
        {
          "powers": [
            7
          ],
          "coefficient": "-8"
        },
        {
          "powers": [
            6
          ],
          "coefficient": "-28"
        },
        {
          "powers": [
            5
          ],
          "coefficient": "-56"
        },
        {
          "powers": [
            4
          ],
          "coefficient": "-70"
        },
        {
          "powers": [
            3
          ],
          "coefficient": "-56"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "-28"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "1"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "timer_box_lower",
      "kind": "bernstein",
      "description": "Unit-step lower timer bound >=eps/2 when nu<=eps^2.",
      "variables": [
        "e"
      ],
      "box": [
        [
          "0",
          "1/1024"
        ]
      ],
      "degree": [
        2
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "-9/4"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "1/2"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "timer_far_endpoint",
      "kind": "bernstein",
      "description": "Second endpoint of A(t)=2t-t^2 is no smaller than its lower timer bound.",
      "variables": [
        "e"
      ],
      "box": [
        [
          "0",
          "1/1024"
        ]
      ],
      "degree": [
        4
      ],
      "polynomial": [
        {
          "powers": [
            4
          ],
          "coefficient": "-9"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "1/4"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "-1"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "1"
        }
      ],
      "minimum": "1098438148087/1099511627776"
    },
    {
      "id": "timer_rest",
      "kind": "bernstein",
      "description": "Exact resting drift <=eps-4tau/5.",
      "variables": [
        "p",
        "t",
        "e"
      ],
      "box": [
        [
          "0",
          "1/10"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1/1024"
        ]
      ],
      "degree": [
        1,
        2,
        1
      ],
      "polynomial": [
        {
          "powers": [
            1,
            2,
            0
          ],
          "coefficient": "1"
        },
        {
          "powers": [
            1,
            1,
            0
          ],
          "coefficient": "-2"
        },
        {
          "powers": [
            1,
            0,
            1
          ],
          "coefficient": "1"
        },
        {
          "powers": [
            0,
            1,
            0
          ],
          "coefficient": "1/5"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "timer_growth",
      "kind": "bernstein",
      "description": "Exact growing drift divided by tau is at least 7/20.",
      "variables": [
        "t"
      ],
      "box": [
        [
          "0",
          "1/2"
        ]
      ],
      "degree": [
        1
      ],
      "polynomial": [
        {
          "powers": [
            1
          ],
          "coefficient": "-9/10"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "9/20"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "timer_saturation",
      "kind": "bernstein",
      "description": "p(1-c)>=12/25 when p>=24/25 and c<=1/2.",
      "variables": [
        "p",
        "t"
      ],
      "box": [
        [
          "24/25",
          "1"
        ],
        [
          "0",
          "1/2"
        ]
      ],
      "degree": [
        1,
        1
      ],
      "polynomial": [
        {
          "powers": [
            1,
            1
          ],
          "coefficient": "-1"
        },
        {
          "powers": [
            1,
            0
          ],
          "coefficient": "1"
        },
        {
          "powers": [
            0,
            0
          ],
          "coefficient": "-12/25"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "comparator_cone",
      "kind": "bernstein",
      "description": "g(r)>=47r/32 on the positive cone boundary.",
      "variables": [
        "v"
      ],
      "box": [
        [
          "0",
          "1/4"
        ]
      ],
      "degree": [
        2
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "-1/2"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "1/32"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "comparator_half_barrier",
      "kind": "bernstein",
      "description": "At v=1/2, even the worst target u=0 has strictly positive drift.",
      "variables": [
        "p"
      ],
      "box": [
        [
          "0",
          "1/11"
        ]
      ],
      "degree": [
        1
      ],
      "polynomial": [
        {
          "powers": [
            1
          ],
          "coefficient": "-11/16"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "3/16"
        }
      ],
      "minimum": "1/8"
    },
    {
      "id": "comparator_near_sign",
      "kind": "bernstein",
      "description": "Error contraction coefficient >=3/8 near the positive sign.",
      "variables": [
        "v"
      ],
      "box": [
        [
          "1/2",
          "1"
        ]
      ],
      "degree": [
        2
      ],
      "polynomial": [
        {
          "powers": [
            2
          ],
          "coefficient": "1/2"
        },
        {
          "powers": [
            1
          ],
          "coefficient": "1/2"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "-3/8"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "comparator_tracking_negative",
      "kind": "bernstein",
      "description": "For p=9/10 and v<=0, the drift is at least -17v/20 plus the target term.",
      "variables": [
        "v"
      ],
      "box": [
        [
          "-1",
          "0"
        ]
      ],
      "degree": [
        3
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "-1/20"
        }
      ],
      "minimum": "0"
    },
    {
      "id": "comparator_extended_endpoint",
      "kind": "bernstein",
      "description": "g(1+4nu)>=-1; critical points and oddness complete the box-image proof.",
      "variables": [
        "n"
      ],
      "box": [
        [
          "0",
          "1/1048576"
        ]
      ],
      "degree": [
        3
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "-32"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "-24"
        },
        {
          "powers": [
            0
          ],
          "coefficient": "2"
        }
      ],
      "minimum": "72057594037141503/36028797018963968"
    },
    {
      "id": "comparator_extended_upper",
      "kind": "bernstein",
      "description": "g(1+4nu)<=1.",
      "variables": [
        "n"
      ],
      "box": [
        [
          "0",
          "1/1048576"
        ]
      ],
      "degree": [
        3
      ],
      "polynomial": [
        {
          "powers": [
            3
          ],
          "coefficient": "32"
        },
        {
          "powers": [
            2
          ],
          "coefficient": "24"
        }
      ],
      "minimum": "0"
    }
  ]
}

==> anc/tests/package.sh <==
#!/bin/sh
# Builds a self-contained archive of this directory, ready to be put online
# (for instance as ancillary files of a preprint, or in a public repository).
# Usage: sh tests/package.sh [output.zip]   (default: STOC2027-checks-YYYYMMDD.zip)
set -e
here="$(cd "$(dirname "$0")" && pwd)"
out="${1:-$PWD/STOC2027-checks-$(date +%Y%m%d).zip}"
case "$out" in /*) ;; *) out="$PWD/$out" ;; esac
rm -f "$out"
cd "$here/.."
zip -q -r "$out" "$(basename "$here")" -x '*/__pycache__/*' '*.pyc' '*.zip' '.DS_Store'
echo "$out"
unzip -l "$out"


==> anc/tests/run_all.sh <==
#!/bin/sh
# Runs the seven exact checks of this package, in order, and stops at the first failure.
# Only Python 3 (3.8 or later) and its standard library are needed. Run without -O:
# the checkers rely on assertions.
set -e
cd "$(dirname "$0")"
export PYTHONDONTWRITEBYTECODE=1
for s in verify_certificates check_discrete_regressions check_policy_certificate \
         check_branching_certificate check_global_certificate_constraints \
         check_coupled_quartic_rejection check_clock_switching; do
  echo "== $s.py"
  python3 "$s.py"
done
echo "All seven checks passed (python3: $(python3 --version 2>&1))."


==> anc/tests/verify_certificates.py <==
#!/usr/bin/env python3
"""Exact checker for LOCAL algebraic proof obligations, not the clock theorem.

Only the Python standard library is used. Every certificate is checked by
recomputing its Bernstein coefficients on a rational box. Nonnegative
Bernstein coefficients prove nonnegativity throughout that box. Factorized
certificates additionally verify the polynomial identity exactly.
"""
from __future__ import annotations
from fractions import Fraction as F
from itertools import product
from math import comb
from pathlib import Path
import json
import sys


def polynomial(terms):
    return {tuple(t['powers']): F(t['coefficient']) for t in terms if F(t['coefficient'])}


def multiply(p, q):
    out = {}
    for a, x in p.items():
        for b, y in q.items():
            ab = tuple(u+v for u,v in zip(a,b))
            out[ab] = out.get(ab,F(0))+x*y
    return {a:c for a,c in out.items() if c}


def bernstein(p, box, degree):
    # Substitute x_i = lower_i + (upper_i-lower_i)*t_i.
    d = len(box)
    normalized = {}
    for powers,c in p.items():
        for k in product(*(range(a+1) for a in powers)):
            v=c
            for a,j,(lo,hi) in zip(powers,k,box):
                lo,hi=F(lo),F(hi)
                assert lo < hi
                v*=comb(a,j)*lo**(a-j)*(hi-lo)**j
            normalized[k]=normalized.get(k,F(0))+v
    assert all(len(a)==d and all(a[i]<=degree[i] for i in range(d)) for a in p)
    result=[]
    for k in product(*(range(n+1) for n in degree)):
        b=F(0)
        for a,c in normalized.items():
            if all(ai<=ki for ai,ki in zip(a,k)):
                v=c
                for ai,ki,ni in zip(a,k,degree):
                    v*=F(comb(ki,ai),comb(ni,ai))
                b+=v
        result.append(b)
    return result


def check(cert):
    p=polynomial(cert['polynomial'])
    if cert['kind']=='bernstein':
        bs=bernstein(p,cert['box'],cert['degree'])
        assert min(bs)>=0, (cert['id'],min(bs))
        if 'minimum' in cert:
            assert min(bs)==F(cert['minimum'])
        return {'id':cert['id'],'type':'nonnegative on entire rational box',
                'minimum_Bernstein_coefficient':str(min(bs)), 'coefficients':len(bs)}
    if cert['kind']=='nonnegative_factorization':
        d=len(cert['box']); full={(0,)*d:F(cert.get('constant','1'))}
        assert next(iter(full.values()))>0
        for factor in cert['factors']:
            f=polynomial(factor['polynomial']); power=factor['power']
            assert isinstance(power,int) and power>0
            if power%2:
                bs=bernstein(f,cert['box'],factor['degree'])
                assert min(bs)>=0,(cert['id'],'negative odd factor')
            for _ in range(power): full=multiply(full,f)
        assert full==p,(cert['id'],'factorization identity fails')
        return {'id':cert['id'],'type':'exact nonnegative factorization'}
    raise ValueError('Unknown certificate kind')


def main():
    path=Path(sys.argv[1]) if len(sys.argv)>1 else Path(__file__).with_name('local-certificates.json')
    data=json.loads(path.read_text())
    out=[check(c) for c in data['certificates']]
    # Log(1+x) = 2 sum_{j>=0} (x/(2+x))^(2j+1)/(2j+1).
    # Retain only the first, positive term to obtain rigorous lower bounds.
    assert 2*F(1,17)>F(1,9) # log(9/8)>1/9
    assert 2*F(17,117)>F(1,4) # log(67/50)>1/4
    assert F(4)*(1-F(7,8))>F(1,4)
    assert F(3,8)*F(7,8)>F(1,4)
    assert F(7,24)-F(3,256)==F(215,768)>F(1,4)
    out.extend({'id':name,'type':'rational inequality with explicit analytic reduction'} for name in
               ['log_growth_comparator','log_growth_timer','early_cut_exponent',
                'late_cut_exponent','comparator_purification_exponent'])
    result={'status':'all checks passed','local_obligations':len(out),
            'scope':'Local inequalities and polynomial identities only. Not a formal verification of the clock, cycle, or complexity theorems.',
            'certificates':out}
    print(json.dumps(result,indent=2))

if __name__=='__main__': main()

